On the Comparison of AGN with GRMHD Simulations: II. M87

Horizon-scale observations of the jetted active galactic nucleus M87 are compared with simulations spanning a broad range of dissipation mechanisms and plasma content in three-dimensional general relativistic flows around spinning black holes. Observations of synchrotron radiation from radio to X-ray frequencies can be compared with simulations by adding prescriptions specifying the relativistic electron-plus-positron distribution function and associated radiative transfer coefficients. A suite of time-varying simulations with various spins, plasma magnetizations and turbulent heating and equipartition-based emission prescriptions (and piecewise combinations thereof) is chosen to represent distinct possibilities for the M87 jet/accretion flow/black hole (JAB) system. Simulation jet morphology, polarization and variation are then "observed" and compared with real observations to infer the rules that govern the polarized emissivity. Our models support several possible spin/emission model/plasma composition combinations supplying the jet in M87, whose black hole shadow has been observed down to the photon ring at 230 GHz by the Event Horizon Telescope (EHT). Net linear polarization and circular polarization constraints favor magnetically arrested disk (MAD) models whereas resolved linear polarization favors standard and normal evolution (SANE) in our parameter space. We also show that some MAD cases dominated by intrinsic circular polarization have near-linear V/I dependence on unpaired electron or positron content while SANE polarization exhibits markedly greater positron-dependent Faraday effects - future probes of the SANE/MAD dichotomy and plasma content with the EHT. This is the second work in a series also applying the "observing" simulations methodology to near-horizon regions of supermassive black holes in Sgr A* and 3C 279.

==> gl_mangle.h <==
#if 0
#define GL_MANGLE_C1 "DO NOT EDIT!!! - TO REGENERATE from gl.h, EXECUTE THIS FILE IN SHELL (/bin/sh) and save the output"
#define GL_MANGLE_C2 "This file is used to create GL function protypes and aliases for the function names"
	files="gl.h glext.h"
#define GL_MANGLE_C3 "get regeneration header - copy everything in this file above the 'REGENERATE_TO_END' line"
	awk 	'!done; /^\/\*REGENERATE_TO_END/ {done=1}' $0
	echo ""
#define GL_MANGLE_C4 get aliases
	grep '^GLAPI' $files | sed -e 's/.*ENTRY gl\([^( ]*\).*$/#define gl\1		MANGLE(\1)/' | sort | uniq
	echo ""
	echo "#endif /* GL_MANGLE_H */"
	exit
#endif /* REGENERATION */

/*
 * If you compile Mesa with USE_MGL_NAMESPACE defined then you can link
 * your application both with OpenGL and Mesa.  The Mesa functions will
 * be redefined so they are prefixed with "mgl" instead of "gl".
 * Mgl contributed by Randy Frank (rfrank@rsinc.com)
 * Regneration code contributed by Ray Tice (rayt@ma.ultra.net)
 */

#ifndef GL_MANGLE_H
#define GL_MANGLE_H

#ifndef   MANGLE
#define   MANGLE(x) mgl##x
#endif  /*MANGLE*/

/*REGENERATE_TO_END-----------ALL LINES BELOW HERE GET REPLACED ON REGENERATION */

#define glAccum		MANGLE(Accum)
#define glAccumxOES		MANGLE(AccumxOES)
#define glActiveProgramEXT		MANGLE(ActiveProgramEXT)
#define glActiveShaderProgram		MANGLE(ActiveShaderProgram)
#define glActiveStencilFaceEXT		MANGLE(ActiveStencilFaceEXT)
#define glActiveTextureARB		MANGLE(ActiveTextureARB)
#define glActiveTexture		MANGLE(ActiveTexture)
#define glActiveVaryingNV		MANGLE(ActiveVaryingNV)
#define glAlphaFragmentOp1ATI		MANGLE(AlphaFragmentOp1ATI)
#define glAlphaFragmentOp2ATI		MANGLE(AlphaFragmentOp2ATI)
#define glAlphaFragmentOp3ATI		MANGLE(AlphaFragmentOp3ATI)
#define glAlphaFunc		MANGLE(AlphaFunc)
#define glAlphaFuncxOES		MANGLE(AlphaFuncxOES)
#define glApplyTextureEXT		MANGLE(ApplyTextureEXT)
#define glAreProgramsResidentNV		MANGLE(AreProgramsResidentNV)
#define glAreTexturesResidentEXT		MANGLE(AreTexturesResidentEXT)
#define glAreTexturesResident		MANGLE(AreTexturesResident)
#define glArrayElementEXT		MANGLE(ArrayElementEXT)
#define glArrayElement		MANGLE(ArrayElement)
#define glArrayObjectATI		MANGLE(ArrayObjectATI)
#define glAsyncMarkerSGIX		MANGLE(AsyncMarkerSGIX)
#define glAttachObjectARB		MANGLE(AttachObjectARB)
#define glAttachShader		MANGLE(AttachShader)
#define glBeginConditionalRender		MANGLE(BeginConditionalRender)
#define glBeginConditionalRenderNV		MANGLE(BeginConditionalRenderNV)
#define glBeginConditionalRenderNVX		MANGLE(BeginConditionalRenderNVX)
#define glBeginFragmentShaderATI		MANGLE(BeginFragmentShaderATI)
#define glBegin		MANGLE(Begin)
#define glBeginOcclusionQueryNV		MANGLE(BeginOcclusionQueryNV)
#define glBeginPerfMonitorAMD		MANGLE(BeginPerfMonitorAMD)
#define glBeginPerfQueryINTEL		MANGLE(BeginPerfQueryINTEL)
#define glBeginQueryARB		MANGLE(BeginQueryARB)
#define glBeginQueryIndexed		MANGLE(BeginQueryIndexed)
#define glBeginQuery		MANGLE(BeginQuery)
#define glBeginTransformFeedbackEXT		MANGLE(BeginTransformFeedbackEXT)
#define glBeginTransformFeedback		MANGLE(BeginTransformFeedback)
#define glBeginTransformFeedbackNV		MANGLE(BeginTransformFeedbackNV)
#define glBeginVertexShaderEXT		MANGLE(BeginVertexShaderEXT)
#define glBeginVideoCaptureNV		MANGLE(BeginVideoCaptureNV)
#define glBindAttribLocationARB		MANGLE(BindAttribLocationARB)
#define glBindAttribLocation		MANGLE(BindAttribLocation)
#define glBindBufferARB		MANGLE(BindBufferARB)
#define glBindBufferBaseEXT		MANGLE(BindBufferBaseEXT)
#define glBindBufferBase		MANGLE(BindBufferBase)
#define glBindBufferBaseNV		MANGLE(BindBufferBaseNV)
#define glBindBuffer		MANGLE(BindBuffer)
#define glBindBufferOffsetEXT		MANGLE(BindBufferOffsetEXT)
#define glBindBufferOffsetNV		MANGLE(BindBufferOffsetNV)
#define glBindBufferRangeEXT		MANGLE(BindBufferRangeEXT)
#define glBindBufferRange		MANGLE(BindBufferRange)
#define glBindBufferRangeNV		MANGLE(BindBufferRangeNV)
#define glBindBuffersBase		MANGLE(BindBuffersBase)
#define glBindBuffersRange		MANGLE(BindBuffersRange)
#define glBindFragDataLocationEXT		MANGLE(BindFragDataLocationEXT)
#define glBindFragDataLocationIndexed		MANGLE(BindFragDataLocationIndexed)
#define glBindFragDataLocation		MANGLE(BindFragDataLocation)
#define glBindFragmentShaderATI		MANGLE(BindFragmentShaderATI)
#define glBindFramebufferEXT		MANGLE(BindFramebufferEXT)
#define glBindFramebuffer		MANGLE(BindFramebuffer)
#define glBindImageTextureEXT		MANGLE(BindImageTextureEXT)
#define glBindImageTexture		MANGLE(BindImageTexture)
#define glBindImageTextures		MANGLE(BindImageTextures)
#define glBindLightParameterEXT		MANGLE(BindLightParameterEXT)
#define glBindMaterialParameterEXT		MANGLE(BindMaterialParameterEXT)
#define glBindMultiTextureEXT		MANGLE(BindMultiTextureEXT)
#define glBindParameterEXT		MANGLE(BindParameterEXT)
#define glBindProgramARB		MANGLE(BindProgramARB)
#define glBindProgramNV		MANGLE(BindProgramNV)
#define glBindProgramPipeline		MANGLE(BindProgramPipeline)
#define glBindRenderbufferEXT		MANGLE(BindRenderbufferEXT)
#define glBindRenderbuffer		MANGLE(BindRenderbuffer)
#define glBindSampler		MANGLE(BindSampler)
#define glBindSamplers		MANGLE(BindSamplers)
#define glBindTexGenParameterEXT		MANGLE(BindTexGenParameterEXT)
#define glBindTextureEXT		MANGLE(BindTextureEXT)
#define glBindTexture		MANGLE(BindTexture)
#define glBindTextures		MANGLE(BindTextures)
#define glBindTextureUnit		MANGLE(BindTextureUnit)
#define glBindTextureUnitParameterEXT		MANGLE(BindTextureUnitParameterEXT)
#define glBindTransformFeedback		MANGLE(BindTransformFeedback)
#define glBindTransformFeedbackNV		MANGLE(BindTransformFeedbackNV)
#define glBindVertexArrayAPPLE		MANGLE(BindVertexArrayAPPLE)
#define glBindVertexArray		MANGLE(BindVertexArray)
#define glBindVertexBuffer		MANGLE(BindVertexBuffer)
#define glBindVertexBuffers		MANGLE(BindVertexBuffers)
#define glBindVertexShaderEXT		MANGLE(BindVertexShaderEXT)
#define glBindVideoCaptureStreamBufferNV		MANGLE(BindVideoCaptureStreamBufferNV)
#define glBindVideoCaptureStreamTextureNV		MANGLE(BindVideoCaptureStreamTextureNV)
#define glBinormal3bEXT		MANGLE(Binormal3bEXT)
#define glBinormal3bvEXT		MANGLE(Binormal3bvEXT)
#define glBinormal3dEXT		MANGLE(Binormal3dEXT)
#define glBinormal3dvEXT		MANGLE(Binormal3dvEXT)
#define glBinormal3fEXT		MANGLE(Binormal3fEXT)
#define glBinormal3fvEXT		MANGLE(Binormal3fvEXT)
#define glBinormal3iEXT		MANGLE(Binormal3iEXT)
#define glBinormal3ivEXT		MANGLE(Binormal3ivEXT)
#define glBinormal3sEXT		MANGLE(Binormal3sEXT)
#define glBinormal3svEXT		MANGLE(Binormal3svEXT)
#define glBinormalPointerEXT		MANGLE(BinormalPointerEXT)
#define glBitmap		MANGLE(Bitmap)
#define glBitmapxOES		MANGLE(BitmapxOES)
#define glBlendBarrierKHR		MANGLE(BlendBarrierKHR)
#define glBlendBarrierNV		MANGLE(BlendBarrierNV)
#define glBlendColorEXT		MANGLE(BlendColorEXT)
#define glBlendColor		MANGLE(BlendColor)
#define glBlendColorxOES		MANGLE(BlendColorxOES)
#define glBlendEquationEXT		MANGLE(BlendEquationEXT)
#define glBlendEquationiARB		MANGLE(BlendEquationiARB)
#define glBlendEquationi		MANGLE(BlendEquationi)
#define glBlendEquationIndexedAMD		MANGLE(BlendEquationIndexedAMD)
#define glBlendEquation		MANGLE(BlendEquation)
#define glBlendEquationSeparateATI		MANGLE(BlendEquationSeparateATI)
#define glBlendEquationSeparateEXT		MANGLE(BlendEquationSeparateEXT)
#define glBlendEquationSeparateiARB		MANGLE(BlendEquationSeparateiARB)
#define glBlendEquationSeparatei		MANGLE(BlendEquationSeparatei)
#define glBlendEquationSeparateIndexedAMD		MANGLE(BlendEquationSeparateIndexedAMD)
#define glBlendEquationSeparate		MANGLE(BlendEquationSeparate)
#define glBlendFunciARB		MANGLE(BlendFunciARB)
#define glBlendFunci		MANGLE(BlendFunci)
#define glBlendFuncIndexedAMD		MANGLE(BlendFuncIndexedAMD)
#define glBlendFunc		MANGLE(BlendFunc)
#define glBlendFuncSeparateEXT		MANGLE(BlendFuncSeparateEXT)
#define glBlendFuncSeparateiARB		MANGLE(BlendFuncSeparateiARB)
#define glBlendFuncSeparatei		MANGLE(BlendFuncSeparatei)
#define glBlendFuncSeparateIndexedAMD		MANGLE(BlendFuncSeparateIndexedAMD)
#define glBlendFuncSeparateINGR		MANGLE(BlendFuncSeparateINGR)
#define glBlendFuncSeparate		MANGLE(BlendFuncSeparate)
#define glBlendParameteriNV		MANGLE(BlendParameteriNV)
#define glBlitFramebufferEXT		MANGLE(BlitFramebufferEXT)
#define glBlitFramebuffer		MANGLE(BlitFramebuffer)
#define glBlitNamedFramebuffer		MANGLE(BlitNamedFramebuffer)
#define glBufferAddressRangeNV		MANGLE(BufferAddressRangeNV)
#define glBufferDataARB		MANGLE(BufferDataARB)
#define glBufferData		MANGLE(BufferData)
#define glBufferPageCommitmentARB		MANGLE(BufferPageCommitmentARB)
#define glBufferParameteriAPPLE		MANGLE(BufferParameteriAPPLE)
#define glBufferStorage		MANGLE(BufferStorage)
#define glBufferSubDataARB		MANGLE(BufferSubDataARB)
#define glBufferSubData		MANGLE(BufferSubData)
#define glCallList		MANGLE(CallList)
#define glCallLists		MANGLE(CallLists)
#define glCheckFramebufferStatusEXT		MANGLE(CheckFramebufferStatusEXT)
#define glCheckFramebufferStatus		MANGLE(CheckFramebufferStatus)
#define glCheckNamedFramebufferStatusEXT		MANGLE(CheckNamedFramebufferStatusEXT)
#define glCheckNamedFramebufferStatus		MANGLE(CheckNamedFramebufferStatus)
#define glClampColorARB		MANGLE(ClampColorARB)
#define glClampColor		MANGLE(ClampColor)
#define glClearAccum		MANGLE(ClearAccum)
#define glClearAccumxOES		MANGLE(ClearAccumxOES)
#define glClearBufferData		MANGLE(ClearBufferData)
#define glClearBufferfi		MANGLE(ClearBufferfi)
#define glClearBufferfv		MANGLE(ClearBufferfv)
#define glClearBufferiv		MANGLE(ClearBufferiv)
#define glClearBufferSubData		MANGLE(ClearBufferSubData)
#define glClearBufferuiv		MANGLE(ClearBufferuiv)
#define glClearColorIiEXT		MANGLE(ClearColorIiEXT)
#define glClearColorIuiEXT		MANGLE(ClearColorIuiEXT)
#define glClearColor		MANGLE(ClearColor)
#define glClearColorxOES		MANGLE(ClearColorxOES)
#define glClearDepthdNV		MANGLE(ClearDepthdNV)
#define glClearDepthf		MANGLE(ClearDepthf)
#define glClearDepthfOES		MANGLE(ClearDepthfOES)
#define glClearDepth		MANGLE(ClearDepth)
#define glClearDepthxOES		MANGLE(ClearDepthxOES)
#define glClearIndex		MANGLE(ClearIndex)
#define glClear		MANGLE(Clear)
#define glClearNamedBufferDataEXT		MANGLE(ClearNamedBufferDataEXT)
#define glClearNamedBufferData		MANGLE(ClearNamedBufferData)
#define glClearNamedBufferSubDataEXT		MANGLE(ClearNamedBufferSubDataEXT)
#define glClearNamedBufferSubData		MANGLE(ClearNamedBufferSubData)
#define glClearNamedFramebufferfi		MANGLE(ClearNamedFramebufferfi)
#define glClearNamedFramebufferfv		MANGLE(ClearNamedFramebufferfv)
#define glClearNamedFramebufferiv		MANGLE(ClearNamedFramebufferiv)
#define glClearNamedFramebufferuiv		MANGLE(ClearNamedFramebufferuiv)
#define glClearStencil		MANGLE(ClearStencil)
#define glClearTexImage		MANGLE(ClearTexImage)
#define glClearTexSubImage		MANGLE(ClearTexSubImage)
#define glClientActiveTextureARB		MANGLE(ClientActiveTextureARB)
#define glClientActiveTexture		MANGLE(ClientActiveTexture)
#define glClientActiveVertexStreamATI		MANGLE(ClientActiveVertexStreamATI)
#define glClientAttribDefaultEXT		MANGLE(ClientAttribDefaultEXT)
#define glClientWaitSync		MANGLE(ClientWaitSync)
#define glClipControl		MANGLE(ClipControl)
#define glClipPlanefOES		MANGLE(ClipPlanefOES)
#define glClipPlane		MANGLE(ClipPlane)
#define glClipPlanexOES		MANGLE(ClipPlanexOES)
#define glColor3b		MANGLE(Color3b)
#define glColor3bv		MANGLE(Color3bv)
#define glColor3d		MANGLE(Color3d)
#define glColor3dv		MANGLE(Color3dv)
#define glColor3f		MANGLE(Color3f)
#define glColor3fVertex3fSUN		MANGLE(Color3fVertex3fSUN)
#define glColor3fVertex3fvSUN		MANGLE(Color3fVertex3fvSUN)
#define glColor3fv		MANGLE(Color3fv)
#define glColor3hNV		MANGLE(Color3hNV)
#define glColor3hvNV		MANGLE(Color3hvNV)
#define glColor3i		MANGLE(Color3i)
#define glColor3iv		MANGLE(Color3iv)
#define glColor3s		MANGLE(Color3s)
#define glColor3sv		MANGLE(Color3sv)
#define glColor3ub		MANGLE(Color3ub)
#define glColor3ubv		MANGLE(Color3ubv)
#define glColor3ui		MANGLE(Color3ui)
#define glColor3uiv		MANGLE(Color3uiv)
#define glColor3us		MANGLE(Color3us)
#define glColor3usv		MANGLE(Color3usv)
#define glColor3xOES		MANGLE(Color3xOES)
#define glColor3xvOES		MANGLE(Color3xvOES)
#define glColor4b		MANGLE(Color4b)
#define glColor4bv		MANGLE(Color4bv)
#define glColor4d		MANGLE(Color4d)
#define glColor4dv		MANGLE(Color4dv)
#define glColor4f		MANGLE(Color4f)
#define glColor4fNormal3fVertex3fSUN		MANGLE(Color4fNormal3fVertex3fSUN)
#define glColor4fNormal3fVertex3fvSUN		MANGLE(Color4fNormal3fVertex3fvSUN)
#define glColor4fv		MANGLE(Color4fv)
#define glColor4hNV		MANGLE(Color4hNV)
#define glColor4hvNV		MANGLE(Color4hvNV)
#define glColor4i		MANGLE(Color4i)
#define glColor4iv		MANGLE(Color4iv)
#define glColor4s		MANGLE(Color4s)
#define glColor4sv		MANGLE(Color4sv)
#define glColor4ub		MANGLE(Color4ub)
#define glColor4ubVertex2fSUN		MANGLE(Color4ubVertex2fSUN)
#define glColor4ubVertex2fvSUN		MANGLE(Color4ubVertex2fvSUN)
#define glColor4ubVertex3fSUN		MANGLE(Color4ubVertex3fSUN)
#define glColor4ubVertex3fvSUN		MANGLE(Color4ubVertex3fvSUN)
#define glColor4ubv		MANGLE(Color4ubv)
#define glColor4ui		MANGLE(Color4ui)
#define glColor4uiv		MANGLE(Color4uiv)
#define glColor4us		MANGLE(Color4us)
#define glColor4usv		MANGLE(Color4usv)
#define glColor4xOES		MANGLE(Color4xOES)
#define glColor4xvOES		MANGLE(Color4xvOES)
#define glColorFormatNV		MANGLE(ColorFormatNV)
#define glColorFragmentOp1ATI		MANGLE(ColorFragmentOp1ATI)
#define glColorFragmentOp2ATI		MANGLE(ColorFragmentOp2ATI)
#define glColorFragmentOp3ATI		MANGLE(ColorFragmentOp3ATI)
#define glColorMaski		MANGLE(ColorMaski)
#define glColorMaskIndexedEXT		MANGLE(ColorMaskIndexedEXT)
#define glColorMask		MANGLE(ColorMask)
#define glColorMaterial		MANGLE(ColorMaterial)
#define glColorP3ui		MANGLE(ColorP3ui)
#define glColorP3uiv		MANGLE(ColorP3uiv)
#define glColorP4ui		MANGLE(ColorP4ui)
#define glColorP4uiv		MANGLE(ColorP4uiv)
#define glColorPointerEXT		MANGLE(ColorPointerEXT)
#define glColorPointerListIBM		MANGLE(ColorPointerListIBM)
#define glColorPointer		MANGLE(ColorPointer)
#define glColorPointervINTEL		MANGLE(ColorPointervINTEL)
#define glColorSubTableEXT		MANGLE(ColorSubTableEXT)
#define glColorSubTable		MANGLE(ColorSubTable)
#define glColorTableEXT		MANGLE(ColorTableEXT)
#define glColorTable		MANGLE(ColorTable)
#define glColorTableParameterfv		MANGLE(ColorTableParameterfv)
#define glColorTableParameterfvSGI		MANGLE(ColorTableParameterfvSGI)
#define glColorTableParameteriv		MANGLE(ColorTableParameteriv)
#define glColorTableParameterivSGI		MANGLE(ColorTableParameterivSGI)
#define glColorTableSGI		MANGLE(ColorTableSGI)
#define glCombinerInputNV		MANGLE(CombinerInputNV)
#define glCombinerOutputNV		MANGLE(CombinerOutputNV)
#define glCombinerParameterfNV		MANGLE(CombinerParameterfNV)
#define glCombinerParameterfvNV		MANGLE(CombinerParameterfvNV)
#define glCombinerParameteriNV		MANGLE(CombinerParameteriNV)
#define glCombinerParameterivNV		MANGLE(CombinerParameterivNV)
#define glCombinerStageParameterfvNV		MANGLE(CombinerStageParameterfvNV)
#define glCompileShaderARB		MANGLE(CompileShaderARB)
#define glCompileShaderIncludeARB		MANGLE(CompileShaderIncludeARB)
#define glCompileShader		MANGLE(CompileShader)
#define glCompressedMultiTexImage1DEXT		MANGLE(CompressedMultiTexImage1DEXT)
#define glCompressedMultiTexImage2DEXT		MANGLE(CompressedMultiTexImage2DEXT)
#define glCompressedMultiTexImage3DEXT		MANGLE(CompressedMultiTexImage3DEXT)
#define glCompressedMultiTexSubImage1DEXT		MANGLE(CompressedMultiTexSubImage1DEXT)
#define glCompressedMultiTexSubImage2DEXT		MANGLE(CompressedMultiTexSubImage2DEXT)
#define glCompressedMultiTexSubImage3DEXT		MANGLE(CompressedMultiTexSubImage3DEXT)
#define glCompressedTexImage1DARB		MANGLE(CompressedTexImage1DARB)
#define glCompressedTexImage1D		MANGLE(CompressedTexImage1D)
#define glCompressedTexImage2DARB		MANGLE(CompressedTexImage2DARB)
#define glCompressedTexImage2D		MANGLE(CompressedTexImage2D)
#define glCompressedTexImage3DARB		MANGLE(CompressedTexImage3DARB)
#define glCompressedTexImage3D		MANGLE(CompressedTexImage3D)
#define glCompressedTexSubImage1DARB		MANGLE(CompressedTexSubImage1DARB)
#define glCompressedTexSubImage1D		MANGLE(CompressedTexSubImage1D)
#define glCompressedTexSubImage2DARB		MANGLE(CompressedTexSubImage2DARB)
#define glCompressedTexSubImage2D		MANGLE(CompressedTexSubImage2D)
#define glCompressedTexSubImage3DARB		MANGLE(CompressedTexSubImage3DARB)
#define glCompressedTexSubImage3D		MANGLE(CompressedTexSubImage3D)
#define glCompressedTextureImage1DEXT		MANGLE(CompressedTextureImage1DEXT)
#define glCompressedTextureImage2DEXT		MANGLE(CompressedTextureImage2DEXT)
#define glCompressedTextureImage3DEXT		MANGLE(CompressedTextureImage3DEXT)
#define glCompressedTextureSubImage1DEXT		MANGLE(CompressedTextureSubImage1DEXT)
#define glCompressedTextureSubImage1D		MANGLE(CompressedTextureSubImage1D)
#define glCompressedTextureSubImage2DEXT		MANGLE(CompressedTextureSubImage2DEXT)
#define glCompressedTextureSubImage2D		MANGLE(CompressedTextureSubImage2D)
#define glCompressedTextureSubImage3DEXT		MANGLE(CompressedTextureSubImage3DEXT)
#define glCompressedTextureSubImage3D		MANGLE(CompressedTextureSubImage3D)
#define glConvolutionFilter1DEXT		MANGLE(ConvolutionFilter1DEXT)
#define glConvolutionFilter1D		MANGLE(ConvolutionFilter1D)
#define glConvolutionFilter2DEXT		MANGLE(ConvolutionFilter2DEXT)
#define glConvolutionFilter2D		MANGLE(ConvolutionFilter2D)
#define glConvolutionParameterfEXT		MANGLE(ConvolutionParameterfEXT)
#define glConvolutionParameterf		MANGLE(ConvolutionParameterf)
#define glConvolutionParameterfvEXT		MANGLE(ConvolutionParameterfvEXT)
#define glConvolutionParameterfv		MANGLE(ConvolutionParameterfv)
#define glConvolutionParameteriEXT		MANGLE(ConvolutionParameteriEXT)
#define glConvolutionParameteri		MANGLE(ConvolutionParameteri)
#define glConvolutionParameterivEXT		MANGLE(ConvolutionParameterivEXT)
#define glConvolutionParameteriv		MANGLE(ConvolutionParameteriv)
#define glConvolutionParameterxOES		MANGLE(ConvolutionParameterxOES)
#define glConvolutionParameterxvOES		MANGLE(ConvolutionParameterxvOES)
#define glCopyBufferSubData		MANGLE(CopyBufferSubData)
#define glCopyColorSubTableEXT		MANGLE(CopyColorSubTableEXT)
#define glCopyColorSubTable		MANGLE(CopyColorSubTable)
#define glCopyColorTable		MANGLE(CopyColorTable)
#define glCopyColorTableSGI		MANGLE(CopyColorTableSGI)
#define glCopyConvolutionFilter1DEXT		MANGLE(CopyConvolutionFilter1DEXT)
#define glCopyConvolutionFilter1D		MANGLE(CopyConvolutionFilter1D)
#define glCopyConvolutionFilter2DEXT		MANGLE(CopyConvolutionFilter2DEXT)
#define glCopyConvolutionFilter2D		MANGLE(CopyConvolutionFilter2D)
#define glCopyImageSubData		MANGLE(CopyImageSubData)
#define glCopyImageSubDataNV		MANGLE(CopyImageSubDataNV)
#define glCopyMultiTexImage1DEXT		MANGLE(CopyMultiTexImage1DEXT)
#define glCopyMultiTexImage2DEXT		MANGLE(CopyMultiTexImage2DEXT)
#define glCopyMultiTexSubImage1DEXT		MANGLE(CopyMultiTexSubImage1DEXT)
#define glCopyMultiTexSubImage2DEXT		MANGLE(CopyMultiTexSubImage2DEXT)
#define glCopyMultiTexSubImage3DEXT		MANGLE(CopyMultiTexSubImage3DEXT)
#define glCopyNamedBufferSubData		MANGLE(CopyNamedBufferSubData)
#define glCopyPathNV		MANGLE(CopyPathNV)
#define glCopyPixels		MANGLE(CopyPixels)
#define glCopyTexImage1DEXT		MANGLE(CopyTexImage1DEXT)
#define glCopyTexImage1D		MANGLE(CopyTexImage1D)
#define glCopyTexImage2DEXT		MANGLE(CopyTexImage2DEXT)
#define glCopyTexImage2D		MANGLE(CopyTexImage2D)
#define glCopyTexSubImage1DEXT		MANGLE(CopyTexSubImage1DEXT)
#define glCopyTexSubImage1D		MANGLE(CopyTexSubImage1D)
#define glCopyTexSubImage2DEXT		MANGLE(CopyTexSubImage2DEXT)
#define glCopyTexSubImage2D		MANGLE(CopyTexSubImage2D)
#define glCopyTexSubImage3DEXT		MANGLE(CopyTexSubImage3DEXT)
#define glCopyTexSubImage3D		MANGLE(CopyTexSubImage3D)
#define glCopyTextureImage1DEXT		MANGLE(CopyTextureImage1DEXT)
#define glCopyTextureImage2DEXT		MANGLE(CopyTextureImage2DEXT)
#define glCopyTextureSubImage1DEXT		MANGLE(CopyTextureSubImage1DEXT)
#define glCopyTextureSubImage1D		MANGLE(CopyTextureSubImage1D)
#define glCopyTextureSubImage2DEXT		MANGLE(CopyTextureSubImage2DEXT)
#define glCopyTextureSubImage2D		MANGLE(CopyTextureSubImage2D)
#define glCopyTextureSubImage3DEXT		MANGLE(CopyTextureSubImage3DEXT)
#define glCopyTextureSubImage3D		MANGLE(CopyTextureSubImage3D)
#define glCoverFillPathInstancedNV		MANGLE(CoverFillPathInstancedNV)
#define glCoverFillPathNV		MANGLE(CoverFillPathNV)
#define glCoverStrokePathInstancedNV		MANGLE(CoverStrokePathInstancedNV)
#define glCoverStrokePathNV		MANGLE(CoverStrokePathNV)
#define glCreateBuffers		MANGLE(CreateBuffers)
#define glCreateFramebuffers		MANGLE(CreateFramebuffers)
#define glCreatePerfQueryINTEL		MANGLE(CreatePerfQueryINTEL)
#define glCreateProgram		MANGLE(CreateProgram)
#define glCreateProgramObjectARB		MANGLE(CreateProgramObjectARB)
#define glCreateProgramPipelines		MANGLE(CreateProgramPipelines)
#define glCreateQueries		MANGLE(CreateQueries)
#define glCreateRenderbuffers		MANGLE(CreateRenderbuffers)
#define glCreateSamplers		MANGLE(CreateSamplers)
#define glCreateShader		MANGLE(CreateShader)
#define glCreateShaderObjectARB		MANGLE(CreateShaderObjectARB)
#define glCreateShaderProgramEXT		MANGLE(CreateShaderProgramEXT)
#define glCreateShaderProgramv		MANGLE(CreateShaderProgramv)
#define glCreateSyncFromCLeventARB		MANGLE(CreateSyncFromCLeventARB)
#define glCreateTextures		MANGLE(CreateTextures)
#define glCreateTransformFeedbacks		MANGLE(CreateTransformFeedbacks)
#define glCreateVertexArrays		MANGLE(CreateVertexArrays)
#define glCullFace		MANGLE(CullFace)
#define glCullParameterdvEXT		MANGLE(CullParameterdvEXT)
#define glCullParameterfvEXT		MANGLE(CullParameterfvEXT)
#define glCurrentPaletteMatrixARB		MANGLE(CurrentPaletteMatrixARB)
#define glDebugMessageCallbackAMD		MANGLE(DebugMessageCallbackAMD)
#define glDebugMessageCallbackARB		MANGLE(DebugMessageCallbackARB)
#define glDebugMessageCallback		MANGLE(DebugMessageCallback)
#define glDebugMessageControlARB		MANGLE(DebugMessageControlARB)
#define glDebugMessageControl		MANGLE(DebugMessageControl)
#define glDebugMessageEnableAMD		MANGLE(DebugMessageEnableAMD)
#define glDebugMessageInsertAMD		MANGLE(DebugMessageInsertAMD)
#define glDebugMessageInsertARB		MANGLE(DebugMessageInsertARB)
#define glDebugMessageInsert		MANGLE(DebugMessageInsert)
#define glDeformationMap3dSGIX		MANGLE(DeformationMap3dSGIX)
#define glDeformationMap3fSGIX		MANGLE(DeformationMap3fSGIX)
#define glDeformSGIX		MANGLE(DeformSGIX)
#define glDeleteAsyncMarkersSGIX		MANGLE(DeleteAsyncMarkersSGIX)
#define glDeleteBuffersARB		MANGLE(DeleteBuffersARB)
#define glDeleteBuffers		MANGLE(DeleteBuffers)
#define glDeleteFencesAPPLE		MANGLE(DeleteFencesAPPLE)
#define glDeleteFencesNV		MANGLE(DeleteFencesNV)
#define glDeleteFragmentShaderATI		MANGLE(DeleteFragmentShaderATI)
#define glDeleteFramebuffersEXT		MANGLE(DeleteFramebuffersEXT)
#define glDeleteFramebuffers		MANGLE(DeleteFramebuffers)
#define glDeleteLists		MANGLE(DeleteLists)
#define glDeleteNamedStringARB		MANGLE(DeleteNamedStringARB)
#define glDeleteNamesAMD		MANGLE(DeleteNamesAMD)
#define glDeleteObjectARB		MANGLE(DeleteObjectARB)
#define glDeleteOcclusionQueriesNV		MANGLE(DeleteOcclusionQueriesNV)
#define glDeletePathsNV		MANGLE(DeletePathsNV)
#define glDeletePerfMonitorsAMD		MANGLE(DeletePerfMonitorsAMD)
#define glDeletePerfQueryINTEL		MANGLE(DeletePerfQueryINTEL)
#define glDeleteProgram		MANGLE(DeleteProgram)
#define glDeleteProgramPipelines		MANGLE(DeleteProgramPipelines)
#define glDeleteProgramsARB		MANGLE(DeleteProgramsARB)
#define glDeleteProgramsNV		MANGLE(DeleteProgramsNV)
#define glDeleteQueriesARB		MANGLE(DeleteQueriesARB)
#define glDeleteQueries		MANGLE(DeleteQueries)
#define glDeleteRenderbuffersEXT		MANGLE(DeleteRenderbuffersEXT)
#define glDeleteRenderbuffers		MANGLE(DeleteRenderbuffers)
#define glDeleteSamplers		MANGLE(DeleteSamplers)
#define glDeleteShader		MANGLE(DeleteShader)
#define glDeleteSync		MANGLE(DeleteSync)
#define glDeleteTexturesEXT		MANGLE(DeleteTexturesEXT)
#define glDeleteTextures		MANGLE(DeleteTextures)
#define glDeleteTransformFeedbacks		MANGLE(DeleteTransformFeedbacks)
#define glDeleteTransformFeedbacksNV		MANGLE(DeleteTransformFeedbacksNV)
#define glDeleteVertexArraysAPPLE		MANGLE(DeleteVertexArraysAPPLE)
#define glDeleteVertexArrays		MANGLE(DeleteVertexArrays)
#define glDeleteVertexShaderEXT		MANGLE(DeleteVertexShaderEXT)
#define glDepthBoundsdNV		MANGLE(DepthBoundsdNV)
#define glDepthBoundsEXT		MANGLE(DepthBoundsEXT)
#define glDepthFunc		MANGLE(DepthFunc)
#define glDepthMask		MANGLE(DepthMask)
#define glDepthRangeArrayv		MANGLE(DepthRangeArrayv)
#define glDepthRangedNV		MANGLE(DepthRangedNV)
#define glDepthRangef		MANGLE(DepthRangef)
#define glDepthRangefOES		MANGLE(DepthRangefOES)
#define glDepthRangeIndexed		MANGLE(DepthRangeIndexed)
#define glDepthRange		MANGLE(DepthRange)
#define glDepthRangexOES		MANGLE(DepthRangexOES)
#define glDetachObjectARB		MANGLE(DetachObjectARB)
#define glDetachShader		MANGLE(DetachShader)
#define glDetailTexFuncSGIS		MANGLE(DetailTexFuncSGIS)
#define glDisableClientStateiEXT		MANGLE(DisableClientStateiEXT)
#define glDisableClientStateIndexedEXT		MANGLE(DisableClientStateIndexedEXT)
#define glDisableClientState		MANGLE(DisableClientState)
#define glDisablei		MANGLE(Disablei)
#define glDisableIndexedEXT		MANGLE(DisableIndexedEXT)
#define glDisable		MANGLE(Disable)
#define glDisableVariantClientStateEXT		MANGLE(DisableVariantClientStateEXT)
#define glDisableVertexArrayAttribEXT		MANGLE(DisableVertexArrayAttribEXT)
#define glDisableVertexArrayAttrib		MANGLE(DisableVertexArrayAttrib)
#define glDisableVertexArrayEXT		MANGLE(DisableVertexArrayEXT)
#define glDisableVertexAttribAPPLE		MANGLE(DisableVertexAttribAPPLE)
#define glDisableVertexAttribArrayARB		MANGLE(DisableVertexAttribArrayARB)
#define glDisableVertexAttribArray		MANGLE(DisableVertexAttribArray)
#define glDispatchComputeGroupSizeARB		MANGLE(DispatchComputeGroupSizeARB)
#define glDispatchComputeIndirect		MANGLE(DispatchComputeIndirect)
#define glDispatchCompute		MANGLE(DispatchCompute)
#define glDrawArraysEXT		MANGLE(DrawArraysEXT)
#define glDrawArraysIndirect		MANGLE(DrawArraysIndirect)
#define glDrawArraysInstancedARB		MANGLE(DrawArraysInstancedARB)
#define glDrawArraysInstancedBaseInstance		MANGLE(DrawArraysInstancedBaseInstance)
#define glDrawArraysInstancedEXT		MANGLE(DrawArraysInstancedEXT)
#define glDrawArraysInstanced		MANGLE(DrawArraysInstanced)
#define glDrawArrays		MANGLE(DrawArrays)
#define glDrawBuffer		MANGLE(DrawBuffer)
#define glDrawBuffersARB		MANGLE(DrawBuffersARB)
#define glDrawBuffersATI		MANGLE(DrawBuffersATI)
#define glDrawBuffers		MANGLE(DrawBuffers)
#define glDrawElementArrayAPPLE		MANGLE(DrawElementArrayAPPLE)
#define glDrawElementArrayATI		MANGLE(DrawElementArrayATI)
#define glDrawElementsBaseVertex		MANGLE(DrawElementsBaseVertex)
#define glDrawElementsIndirect		MANGLE(DrawElementsIndirect)
#define glDrawElementsInstancedARB		MANGLE(DrawElementsInstancedARB)
#define glDrawElementsInstancedBaseInstance		MANGLE(DrawElementsInstancedBaseInstance)
#define glDrawElementsInstancedBaseVertexBaseInstance		MANGLE(DrawElementsInstancedBaseVertexBaseInstance)
#define glDrawElementsInstancedBaseVertex		MANGLE(DrawElementsInstancedBaseVertex)
#define glDrawElementsInstancedEXT		MANGLE(DrawElementsInstancedEXT)
#define glDrawElementsInstanced		MANGLE(DrawElementsInstanced)
#define glDrawElements		MANGLE(DrawElements)
#define glDrawMeshArraysSUN		MANGLE(DrawMeshArraysSUN)
#define glDrawPixels		MANGLE(DrawPixels)
#define glDrawRangeElementArrayAPPLE		MANGLE(DrawRangeElementArrayAPPLE)
#define glDrawRangeElementArrayATI		MANGLE(DrawRangeElementArrayATI)
#define glDrawRangeElementsBaseVertex		MANGLE(DrawRangeElementsBaseVertex)
#define glDrawRangeElementsEXT		MANGLE(DrawRangeElementsEXT)
#define glDrawRangeElements		MANGLE(DrawRangeElements)
#define glDrawTextureNV		MANGLE(DrawTextureNV)
#define glDrawTransformFeedbackInstanced		MANGLE(DrawTransformFeedbackInstanced)
#define glDrawTransformFeedback		MANGLE(DrawTransformFeedback)
#define glDrawTransformFeedbackNV		MANGLE(DrawTransformFeedbackNV)
#define glDrawTransformFeedbackStreamInstanced		MANGLE(DrawTransformFeedbackStreamInstanced)
#define glDrawTransformFeedbackStream		MANGLE(DrawTransformFeedbackStream)
#define glEdgeFlagFormatNV		MANGLE(EdgeFlagFormatNV)
#define glEdgeFlag		MANGLE(EdgeFlag)
#define glEdgeFlagPointerEXT		MANGLE(EdgeFlagPointerEXT)
#define glEdgeFlagPointerListIBM		MANGLE(EdgeFlagPointerListIBM)
#define glEdgeFlagPointer		MANGLE(EdgeFlagPointer)
#define glEdgeFlagv		MANGLE(EdgeFlagv)
#define glEGLImageTargetRenderbufferStorageOES		MANGLE(EGLImageTargetRenderbufferStorageOES)
#define glEGLImageTargetTexture2DOES		MANGLE(EGLImageTargetTexture2DOES)
#define glElementPointerAPPLE		MANGLE(ElementPointerAPPLE)
#define glElementPointerATI		MANGLE(ElementPointerATI)
#define glEnableClientStateiEXT		MANGLE(EnableClientStateiEXT)
#define glEnableClientStateIndexedEXT		MANGLE(EnableClientStateIndexedEXT)
#define glEnableClientState		MANGLE(EnableClientState)
#define glEnablei		MANGLE(Enablei)
#define glEnableIndexedEXT		MANGLE(EnableIndexedEXT)
#define glEnable		MANGLE(Enable)
#define glEnableVariantClientStateEXT		MANGLE(EnableVariantClientStateEXT)
#define glEnableVertexArrayAttribEXT		MANGLE(EnableVertexArrayAttribEXT)
#define glEnableVertexArrayAttrib		MANGLE(EnableVertexArrayAttrib)
#define glEnableVertexArrayEXT		MANGLE(EnableVertexArrayEXT)
#define glEnableVertexAttribAPPLE		MANGLE(EnableVertexAttribAPPLE)
#define glEnableVertexAttribArrayARB		MANGLE(EnableVertexAttribArrayARB)
#define glEnableVertexAttribArray		MANGLE(EnableVertexAttribArray)
#define glEndConditionalRender		MANGLE(EndConditionalRender)
#define glEndConditionalRenderNV		MANGLE(EndConditionalRenderNV)
#define glEndConditionalRenderNVX		MANGLE(EndConditionalRenderNVX)
#define glEndFragmentShaderATI		MANGLE(EndFragmentShaderATI)
#define glEndList		MANGLE(EndList)
#define glEnd		MANGLE(End)
#define glEndOcclusionQueryNV		MANGLE(EndOcclusionQueryNV)
#define glEndPerfMonitorAMD		MANGLE(EndPerfMonitorAMD)
#define glEndPerfQueryINTEL		MANGLE(EndPerfQueryINTEL)
#define glEndQueryARB		MANGLE(EndQueryARB)
#define glEndQueryIndexed		MANGLE(EndQueryIndexed)
#define glEndQuery		MANGLE(EndQuery)
#define glEndTransformFeedbackEXT		MANGLE(EndTransformFeedbackEXT)
#define glEndTransformFeedback		MANGLE(EndTransformFeedback)
#define glEndTransformFeedbackNV		MANGLE(EndTransformFeedbackNV)
#define glEndVertexShaderEXT		MANGLE(EndVertexShaderEXT)
#define glEndVideoCaptureNV		MANGLE(EndVideoCaptureNV)
#define glEvalCoord1d		MANGLE(EvalCoord1d)
#define glEvalCoord1dv		MANGLE(EvalCoord1dv)
#define glEvalCoord1f		MANGLE(EvalCoord1f)
#define glEvalCoord1fv		MANGLE(EvalCoord1fv)
#define glEvalCoord1xOES		MANGLE(EvalCoord1xOES)
#define glEvalCoord1xvOES		MANGLE(EvalCoord1xvOES)
#define glEvalCoord2d		MANGLE(EvalCoord2d)
#define glEvalCoord2dv		MANGLE(EvalCoord2dv)
#define glEvalCoord2f		MANGLE(EvalCoord2f)
#define glEvalCoord2fv		MANGLE(EvalCoord2fv)
#define glEvalCoord2xOES		MANGLE(EvalCoord2xOES)
#define glEvalCoord2xvOES		MANGLE(EvalCoord2xvOES)
#define glEvalMapsNV		MANGLE(EvalMapsNV)
#define glEvalMesh1		MANGLE(EvalMesh1)
#define glEvalMesh2		MANGLE(EvalMesh2)
#define glEvalPoint1		MANGLE(EvalPoint1)
#define glEvalPoint2		MANGLE(EvalPoint2)
#define glExecuteProgramNV		MANGLE(ExecuteProgramNV)
#define glExtractComponentEXT		MANGLE(ExtractComponentEXT)
#define glFeedbackBuffer		MANGLE(FeedbackBuffer)
#define glFeedbackBufferxOES		MANGLE(FeedbackBufferxOES)
#define glFenceSync		MANGLE(FenceSync)
#define glFinalCombinerInputNV		MANGLE(FinalCombinerInputNV)
#define glFinishAsyncSGIX		MANGLE(FinishAsyncSGIX)
#define glFinishFenceAPPLE		MANGLE(FinishFenceAPPLE)
#define glFinishFenceNV		MANGLE(FinishFenceNV)
#define glFinish		MANGLE(Finish)
#define glFinishObjectAPPLE		MANGLE(FinishObjectAPPLE)
#define glFinishTextureSUNX		MANGLE(FinishTextureSUNX)
#define glFlush		MANGLE(Flush)
#define glFlushMappedBufferRangeAPPLE		MANGLE(FlushMappedBufferRangeAPPLE)
#define glFlushMappedBufferRange		MANGLE(FlushMappedBufferRange)
#define glFlushMappedNamedBufferRangeEXT		MANGLE(FlushMappedNamedBufferRangeEXT)
#define glFlushMappedNamedBufferRange		MANGLE(FlushMappedNamedBufferRange)
#define glFlushPixelDataRangeNV		MANGLE(FlushPixelDataRangeNV)
#define glFlushRasterSGIX		MANGLE(FlushRasterSGIX)
#define glFlushStaticDataIBM		MANGLE(FlushStaticDataIBM)
#define glFlushVertexArrayRangeAPPLE		MANGLE(FlushVertexArrayRangeAPPLE)
#define glFlushVertexArrayRangeNV		MANGLE(FlushVertexArrayRangeNV)
#define glFogCoorddEXT		MANGLE(FogCoorddEXT)
#define glFogCoordd		MANGLE(FogCoordd)
#define glFogCoorddvEXT		MANGLE(FogCoorddvEXT)
#define glFogCoorddv		MANGLE(FogCoorddv)
#define glFogCoordfEXT		MANGLE(FogCoordfEXT)
#define glFogCoordf		MANGLE(FogCoordf)
#define glFogCoordFormatNV		MANGLE(FogCoordFormatNV)
#define glFogCoordfvEXT		MANGLE(FogCoordfvEXT)
#define glFogCoordfv		MANGLE(FogCoordfv)
#define glFogCoordhNV		MANGLE(FogCoordhNV)
#define glFogCoordhvNV		MANGLE(FogCoordhvNV)
#define glFogCoordPointerEXT		MANGLE(FogCoordPointerEXT)
#define glFogCoordPointerListIBM		MANGLE(FogCoordPointerListIBM)
#define glFogCoordPointer		MANGLE(FogCoordPointer)
#define glFogf		MANGLE(Fogf)
#define glFogFuncSGIS		MANGLE(FogFuncSGIS)
#define glFogfv		MANGLE(Fogfv)
#define glFogi		MANGLE(Fogi)
#define glFogiv		MANGLE(Fogiv)
#define glFogxOES		MANGLE(FogxOES)
#define glFogxvOES		MANGLE(FogxvOES)
#define glFragmentColorMaterialSGIX		MANGLE(FragmentColorMaterialSGIX)
#define glFragmentLightfSGIX		MANGLE(FragmentLightfSGIX)
#define glFragmentLightfvSGIX		MANGLE(FragmentLightfvSGIX)
#define glFragmentLightiSGIX		MANGLE(FragmentLightiSGIX)
#define glFragmentLightivSGIX		MANGLE(FragmentLightivSGIX)
#define glFragmentLightModelfSGIX		MANGLE(FragmentLightModelfSGIX)
#define glFragmentLightModelfvSGIX		MANGLE(FragmentLightModelfvSGIX)
#define glFragmentLightModeliSGIX		MANGLE(FragmentLightModeliSGIX)
#define glFragmentLightModelivSGIX		MANGLE(FragmentLightModelivSGIX)
#define glFragmentMaterialfSGIX		MANGLE(FragmentMaterialfSGIX)
#define glFragmentMaterialfvSGIX		MANGLE(FragmentMaterialfvSGIX)
#define glFragmentMaterialiSGIX		MANGLE(FragmentMaterialiSGIX)
#define glFragmentMaterialivSGIX		MANGLE(FragmentMaterialivSGIX)
#define glFramebufferDrawBufferEXT		MANGLE(FramebufferDrawBufferEXT)
#define glFramebufferDrawBuffersEXT		MANGLE(FramebufferDrawBuffersEXT)
#define glFramebufferParameteri		MANGLE(FramebufferParameteri)
#define glFramebufferReadBufferEXT		MANGLE(FramebufferReadBufferEXT)
#define glFramebufferRenderbufferEXT		MANGLE(FramebufferRenderbufferEXT)
#define glFramebufferRenderbuffer		MANGLE(FramebufferRenderbuffer)
#define glFramebufferTexture1DEXT		MANGLE(FramebufferTexture1DEXT)
#define glFramebufferTexture1D		MANGLE(FramebufferTexture1D)
#define glFramebufferTexture2DEXT		MANGLE(FramebufferTexture2DEXT)
#define glFramebufferTexture2D		MANGLE(FramebufferTexture2D)
#define glFramebufferTexture3DEXT		MANGLE(FramebufferTexture3DEXT)
#define glFramebufferTexture3D		MANGLE(FramebufferTexture3D)
#define glFramebufferTextureARB		MANGLE(FramebufferTextureARB)
#define glFramebufferTextureEXT		MANGLE(FramebufferTextureEXT)
#define glFramebufferTextureFaceARB		MANGLE(FramebufferTextureFaceARB)
#define glFramebufferTextureFaceEXT		MANGLE(FramebufferTextureFaceEXT)
#define glFramebufferTextureLayerARB		MANGLE(FramebufferTextureLayerARB)
#define glFramebufferTextureLayerEXT		MANGLE(FramebufferTextureLayerEXT)
#define glFramebufferTextureLayer		MANGLE(FramebufferTextureLayer)
#define glFramebufferTexture		MANGLE(FramebufferTexture)
#define glFrameTerminatorGREMEDY		MANGLE(FrameTerminatorGREMEDY)
#define glFrameZoomSGIX		MANGLE(FrameZoomSGIX)
#define glFreeObjectBufferATI		MANGLE(FreeObjectBufferATI)
#define glFrontFace		MANGLE(FrontFace)
#define glFrustumfOES		MANGLE(FrustumfOES)
#define glFrustum		MANGLE(Frustum)
#define glFrustumxOES		MANGLE(FrustumxOES)
#define glGenAsyncMarkersSGIX		MANGLE(GenAsyncMarkersSGIX)
#define glGenBuffersARB		MANGLE(GenBuffersARB)
#define glGenBuffers		MANGLE(GenBuffers)
#define glGenerateMipmapEXT		MANGLE(GenerateMipmapEXT)
#define glGenerateMipmap		MANGLE(GenerateMipmap)
#define glGenerateMultiTexMipmapEXT		MANGLE(GenerateMultiTexMipmapEXT)
#define glGenerateTextureMipmapEXT		MANGLE(GenerateTextureMipmapEXT)
#define glGenerateTextureMipmap		MANGLE(GenerateTextureMipmap)
#define glGenFencesAPPLE		MANGLE(GenFencesAPPLE)
#define glGenFencesNV		MANGLE(GenFencesNV)
#define glGenFragmentShadersATI		MANGLE(GenFragmentShadersATI)
#define glGenFramebuffersEXT		MANGLE(GenFramebuffersEXT)
#define glGenFramebuffers		MANGLE(GenFramebuffers)
#define glGenLists		MANGLE(GenLists)
#define glGenNamesAMD		MANGLE(GenNamesAMD)
#define glGenOcclusionQueriesNV		MANGLE(GenOcclusionQueriesNV)
#define glGenPathsNV		MANGLE(GenPathsNV)
#define glGenPerfMonitorsAMD		MANGLE(GenPerfMonitorsAMD)
#define glGenProgramPipelines		MANGLE(GenProgramPipelines)
#define glGenProgramsARB		MANGLE(GenProgramsARB)
#define glGenProgramsNV		MANGLE(GenProgramsNV)
#define glGenQueriesARB		MANGLE(GenQueriesARB)
#define glGenQueries		MANGLE(GenQueries)
#define glGenRenderbuffersEXT		MANGLE(GenRenderbuffersEXT)
#define glGenRenderbuffers		MANGLE(GenRenderbuffers)
#define glGenSamplers		MANGLE(GenSamplers)
#define glGenSymbolsEXT		MANGLE(GenSymbolsEXT)
#define glGenTexturesEXT		MANGLE(GenTexturesEXT)
#define glGenTextures		MANGLE(GenTextures)
#define glGenTransformFeedbacks		MANGLE(GenTransformFeedbacks)
#define glGenTransformFeedbacksNV		MANGLE(GenTransformFeedbacksNV)
#define glGenVertexArraysAPPLE		MANGLE(GenVertexArraysAPPLE)
#define glGenVertexArrays		MANGLE(GenVertexArrays)
#define glGenVertexShadersEXT		MANGLE(GenVertexShadersEXT)
#define glGetActiveAtomicCounterBufferiv		MANGLE(GetActiveAtomicCounterBufferiv)
#define glGetActiveAttribARB		MANGLE(GetActiveAttribARB)
#define glGetActiveAttrib		MANGLE(GetActiveAttrib)
#define glGetActiveSubroutineName		MANGLE(GetActiveSubroutineName)
#define glGetActiveSubroutineUniformiv		MANGLE(GetActiveSubroutineUniformiv)
#define glGetActiveSubroutineUniformName		MANGLE(GetActiveSubroutineUniformName)
#define glGetActiveUniformARB		MANGLE(GetActiveUniformARB)
#define glGetActiveUniformBlockiv		MANGLE(GetActiveUniformBlockiv)
#define glGetActiveUniformBlockName		MANGLE(GetActiveUniformBlockName)
#define glGetActiveUniform		MANGLE(GetActiveUniform)
#define glGetActiveUniformName		MANGLE(GetActiveUniformName)
#define glGetActiveUniformsiv		MANGLE(GetActiveUniformsiv)
#define glGetActiveVaryingNV		MANGLE(GetActiveVaryingNV)
#define glGetArrayObjectfvATI		MANGLE(GetArrayObjectfvATI)
#define glGetArrayObjectivATI		MANGLE(GetArrayObjectivATI)
#define glGetAttachedObjectsARB		MANGLE(GetAttachedObjectsARB)
#define glGetAttachedShaders		MANGLE(GetAttachedShaders)
#define glGetAttribLocationARB		MANGLE(GetAttribLocationARB)
#define glGetAttribLocation		MANGLE(GetAttribLocation)
#define glGetBooleanIndexedvEXT		MANGLE(GetBooleanIndexedvEXT)
#define glGetBooleani_v		MANGLE(GetBooleani_v)
#define glGetBooleanv		MANGLE(GetBooleanv)
#define glGetBufferParameteri64v		MANGLE(GetBufferParameteri64v)
#define glGetBufferParameterivARB		MANGLE(GetBufferParameterivARB)
#define glGetBufferParameteriv		MANGLE(GetBufferParameteriv)
#define glGetBufferParameterui64vNV		MANGLE(GetBufferParameterui64vNV)
#define glGetBufferPointervARB		MANGLE(GetBufferPointervARB)
#define glGetBufferPointerv		MANGLE(GetBufferPointerv)
#define glGetBufferSubDataARB		MANGLE(GetBufferSubDataARB)
#define glGetBufferSubData		MANGLE(GetBufferSubData)
#define glGetClipPlanefOES		MANGLE(GetClipPlanefOES)
#define glGetClipPlane		MANGLE(GetClipPlane)
#define glGetClipPlanexOES		MANGLE(GetClipPlanexOES)
#define glGetColorTableEXT		MANGLE(GetColorTableEXT)
#define glGetColorTable		MANGLE(GetColorTable)
#define glGetColorTableParameterfvEXT		MANGLE(GetColorTableParameterfvEXT)
#define glGetColorTableParameterfv		MANGLE(GetColorTableParameterfv)
#define glGetColorTableParameterfvSGI		MANGLE(GetColorTableParameterfvSGI)
#define glGetColorTableParameterivEXT		MANGLE(GetColorTableParameterivEXT)
#define glGetColorTableParameteriv		MANGLE(GetColorTableParameteriv)
#define glGetColorTableParameterivSGI		MANGLE(GetColorTableParameterivSGI)
#define glGetColorTableSGI		MANGLE(GetColorTableSGI)
#define glGetCombinerInputParameterfvNV		MANGLE(GetCombinerInputParameterfvNV)
#define glGetCombinerInputParameterivNV		MANGLE(GetCombinerInputParameterivNV)
#define glGetCombinerOutputParameterfvNV		MANGLE(GetCombinerOutputParameterfvNV)
#define glGetCombinerOutputParameterivNV		MANGLE(GetCombinerOutputParameterivNV)
#define glGetCombinerStageParameterfvNV		MANGLE(GetCombinerStageParameterfvNV)
#define glGetCompressedMultiTexImageEXT		MANGLE(GetCompressedMultiTexImageEXT)
#define glGetCompressedTexImageARB		MANGLE(GetCompressedTexImageARB)
#define glGetCompressedTexImage		MANGLE(GetCompressedTexImage)
#define glGetCompressedTextureImageEXT		MANGLE(GetCompressedTextureImageEXT)
#define glGetCompressedTextureImage		MANGLE(GetCompressedTextureImage)
#define glGetCompressedTextureSubImage		MANGLE(GetCompressedTextureSubImage)
#define glGetConvolutionFilterEXT		MANGLE(GetConvolutionFilterEXT)
#define glGetConvolutionFilter		MANGLE(GetConvolutionFilter)
#define glGetConvolutionParameterfvEXT		MANGLE(GetConvolutionParameterfvEXT)
#define glGetConvolutionParameterfv		MANGLE(GetConvolutionParameterfv)
#define glGetConvolutionParameterivEXT		MANGLE(GetConvolutionParameterivEXT)
#define glGetConvolutionParameteriv		MANGLE(GetConvolutionParameteriv)
#define glGetConvolutionParameterxvOES		MANGLE(GetConvolutionParameterxvOES)
#define glGetDebugMessageLogAMD		MANGLE(GetDebugMessageLogAMD)
#define glGetDebugMessageLogARB		MANGLE(GetDebugMessageLogARB)
#define glGetDebugMessageLog		MANGLE(GetDebugMessageLog)
#define glGetDetailTexFuncSGIS		MANGLE(GetDetailTexFuncSGIS)
#define glGetDoubleIndexedvEXT		MANGLE(GetDoubleIndexedvEXT)
#define glGetDoublei_vEXT		MANGLE(GetDoublei_vEXT)
#define glGetDoublei_v		MANGLE(GetDoublei_v)
#define glGetDoublev		MANGLE(GetDoublev)
#define glGetError		MANGLE(GetError)
#define glGetFenceivNV		MANGLE(GetFenceivNV)
#define glGetFinalCombinerInputParameterfvNV		MANGLE(GetFinalCombinerInputParameterfvNV)
#define glGetFinalCombinerInputParameterivNV		MANGLE(GetFinalCombinerInputParameterivNV)
#define glGetFirstPerfQueryIdINTEL		MANGLE(GetFirstPerfQueryIdINTEL)
#define glGetFixedvOES		MANGLE(GetFixedvOES)
#define glGetFloatIndexedvEXT		MANGLE(GetFloatIndexedvEXT)
#define glGetFloati_vEXT		MANGLE(GetFloati_vEXT)
#define glGetFloati_v		MANGLE(GetFloati_v)
#define glGetFloatv		MANGLE(GetFloatv)
#define glGetFogFuncSGIS		MANGLE(GetFogFuncSGIS)
#define glGetFragDataIndex		MANGLE(GetFragDataIndex)
#define glGetFragDataLocationEXT		MANGLE(GetFragDataLocationEXT)
#define glGetFragDataLocation		MANGLE(GetFragDataLocation)
#define glGetFragmentLightfvSGIX		MANGLE(GetFragmentLightfvSGIX)
#define glGetFragmentLightivSGIX		MANGLE(GetFragmentLightivSGIX)
#define glGetFragmentMaterialfvSGIX		MANGLE(GetFragmentMaterialfvSGIX)
#define glGetFragmentMaterialivSGIX		MANGLE(GetFragmentMaterialivSGIX)
#define glGetFramebufferAttachmentParameterivEXT		MANGLE(GetFramebufferAttachmentParameterivEXT)
#define glGetFramebufferAttachmentParameteriv		MANGLE(GetFramebufferAttachmentParameteriv)
#define glGetFramebufferParameterivEXT		MANGLE(GetFramebufferParameterivEXT)
#define glGetFramebufferParameteriv		MANGLE(GetFramebufferParameteriv)
#define glGetGraphicsResetStatusARB		MANGLE(GetGraphicsResetStatusARB)
#define glGetGraphicsResetStatus		MANGLE(GetGraphicsResetStatus)
#define glGetHandleARB		MANGLE(GetHandleARB)
#define glGetHistogramEXT		MANGLE(GetHistogramEXT)
#define glGetHistogram		MANGLE(GetHistogram)
#define glGetHistogramParameterfvEXT		MANGLE(GetHistogramParameterfvEXT)
#define glGetHistogramParameterfv		MANGLE(GetHistogramParameterfv)
#define glGetHistogramParameterivEXT		MANGLE(GetHistogramParameterivEXT)
#define glGetHistogramParameteriv		MANGLE(GetHistogramParameteriv)
#define glGetHistogramParameterxvOES		MANGLE(GetHistogramParameterxvOES)
#define glGetImageHandleARB		MANGLE(GetImageHandleARB)
#define glGetImageHandleNV		MANGLE(GetImageHandleNV)
#define glGetImageTransformParameterfvHP		MANGLE(GetImageTransformParameterfvHP)
#define glGetImageTransformParameterivHP		MANGLE(GetImageTransformParameterivHP)
#define glGetInfoLogARB		MANGLE(GetInfoLogARB)
#define glGetInstrumentsSGIX		MANGLE(GetInstrumentsSGIX)
#define glGetInteger64i_v		MANGLE(GetInteger64i_v)
#define glGetInteger64v		MANGLE(GetInteger64v)
#define glGetIntegerIndexedvEXT		MANGLE(GetIntegerIndexedvEXT)
#define glGetIntegeri_v		MANGLE(GetIntegeri_v)
#define glGetIntegerui64i_vNV		MANGLE(GetIntegerui64i_vNV)
#define glGetIntegerui64vNV		MANGLE(GetIntegerui64vNV)
#define glGetIntegerv		MANGLE(GetIntegerv)
#define glGetInternalformati64v		MANGLE(GetInternalformati64v)
#define glGetInternalformativ		MANGLE(GetInternalformativ)
#define glGetInvariantBooleanvEXT		MANGLE(GetInvariantBooleanvEXT)
#define glGetInvariantFloatvEXT		MANGLE(GetInvariantFloatvEXT)
#define glGetInvariantIntegervEXT		MANGLE(GetInvariantIntegervEXT)
#define glGetLightfv		MANGLE(GetLightfv)
#define glGetLightiv		MANGLE(GetLightiv)
#define glGetLightxOES		MANGLE(GetLightxOES)
#define glGetListParameterfvSGIX		MANGLE(GetListParameterfvSGIX)
#define glGetListParameterivSGIX		MANGLE(GetListParameterivSGIX)
#define glGetLocalConstantBooleanvEXT		MANGLE(GetLocalConstantBooleanvEXT)
#define glGetLocalConstantFloatvEXT		MANGLE(GetLocalConstantFloatvEXT)
#define glGetLocalConstantIntegervEXT		MANGLE(GetLocalConstantIntegervEXT)
#define glGetMapAttribParameterfvNV		MANGLE(GetMapAttribParameterfvNV)
#define glGetMapAttribParameterivNV		MANGLE(GetMapAttribParameterivNV)
#define glGetMapControlPointsNV		MANGLE(GetMapControlPointsNV)
#define glGetMapdv		MANGLE(GetMapdv)
#define glGetMapfv		MANGLE(GetMapfv)
#define glGetMapiv		MANGLE(GetMapiv)
#define glGetMapParameterfvNV		MANGLE(GetMapParameterfvNV)
#define glGetMapParameterivNV		MANGLE(GetMapParameterivNV)
#define glGetMapxvOES		MANGLE(GetMapxvOES)
#define glGetMaterialfv		MANGLE(GetMaterialfv)
#define glGetMaterialiv		MANGLE(GetMaterialiv)
#define glGetMaterialxOES		MANGLE(GetMaterialxOES)
#define glGetMinmaxEXT		MANGLE(GetMinmaxEXT)
#define glGetMinmax		MANGLE(GetMinmax)
#define glGetMinmaxParameterfvEXT		MANGLE(GetMinmaxParameterfvEXT)
#define glGetMinmaxParameterfv		MANGLE(GetMinmaxParameterfv)
#define glGetMinmaxParameterivEXT		MANGLE(GetMinmaxParameterivEXT)
#define glGetMinmaxParameteriv		MANGLE(GetMinmaxParameteriv)
#define glGetMultisamplefv		MANGLE(GetMultisamplefv)
#define glGetMultisamplefvNV		MANGLE(GetMultisamplefvNV)
#define glGetMultiTexEnvfvEXT		MANGLE(GetMultiTexEnvfvEXT)
#define glGetMultiTexEnvivEXT		MANGLE(GetMultiTexEnvivEXT)
#define glGetMultiTexGendvEXT		MANGLE(GetMultiTexGendvEXT)
#define glGetMultiTexGenfvEXT		MANGLE(GetMultiTexGenfvEXT)
#define glGetMultiTexGenivEXT		MANGLE(GetMultiTexGenivEXT)
#define glGetMultiTexImageEXT		MANGLE(GetMultiTexImageEXT)
#define glGetMultiTexLevelParameterfvEXT		MANGLE(GetMultiTexLevelParameterfvEXT)
#define glGetMultiTexLevelParameterivEXT		MANGLE(GetMultiTexLevelParameterivEXT)
#define glGetMultiTexParameterfvEXT		MANGLE(GetMultiTexParameterfvEXT)
#define glGetMultiTexParameterIivEXT		MANGLE(GetMultiTexParameterIivEXT)
#define glGetMultiTexParameterIuivEXT		MANGLE(GetMultiTexParameterIuivEXT)
#define glGetMultiTexParameterivEXT		MANGLE(GetMultiTexParameterivEXT)
#define glGetNamedBufferParameteri64v		MANGLE(GetNamedBufferParameteri64v)
#define glGetNamedBufferParameterivEXT		MANGLE(GetNamedBufferParameterivEXT)
#define glGetNamedBufferParameteriv		MANGLE(GetNamedBufferParameteriv)
#define glGetNamedBufferParameterui64vNV		MANGLE(GetNamedBufferParameterui64vNV)
#define glGetNamedBufferPointervEXT		MANGLE(GetNamedBufferPointervEXT)
#define glGetNamedBufferPointerv		MANGLE(GetNamedBufferPointerv)
#define glGetNamedBufferSubDataEXT		MANGLE(GetNamedBufferSubDataEXT)
#define glGetNamedBufferSubData		MANGLE(GetNamedBufferSubData)
#define glGetNamedFramebufferAttachmentParameterivEXT		MANGLE(GetNamedFramebufferAttachmentParameterivEXT)
#define glGetNamedFramebufferAttachmentParameteriv		MANGLE(GetNamedFramebufferAttachmentParameteriv)
#define glGetNamedFramebufferParameterivEXT		MANGLE(GetNamedFramebufferParameterivEXT)
#define glGetNamedFramebufferParameteriv		MANGLE(GetNamedFramebufferParameteriv)
#define glGetNamedProgramivEXT		MANGLE(GetNamedProgramivEXT)
#define glGetNamedProgramLocalParameterdvEXT		MANGLE(GetNamedProgramLocalParameterdvEXT)
#define glGetNamedProgramLocalParameterfvEXT		MANGLE(GetNamedProgramLocalParameterfvEXT)
#define glGetNamedProgramLocalParameterIivEXT		MANGLE(GetNamedProgramLocalParameterIivEXT)
#define glGetNamedProgramLocalParameterIuivEXT		MANGLE(GetNamedProgramLocalParameterIuivEXT)
#define glGetNamedProgramStringEXT		MANGLE(GetNamedProgramStringEXT)
#define glGetNamedRenderbufferParameterivEXT		MANGLE(GetNamedRenderbufferParameterivEXT)
#define glGetNamedRenderbufferParameteriv		MANGLE(GetNamedRenderbufferParameteriv)
#define glGetNamedStringARB		MANGLE(GetNamedStringARB)
#define glGetNamedStringivARB		MANGLE(GetNamedStringivARB)
#define glGetnColorTableARB		MANGLE(GetnColorTableARB)
#define glGetnColorTable		MANGLE(GetnColorTable)
#define glGetnCompressedTexImageARB		MANGLE(GetnCompressedTexImageARB)
#define glGetnCompressedTexImage		MANGLE(GetnCompressedTexImage)
#define glGetnConvolutionFilterARB		MANGLE(GetnConvolutionFilterARB)
#define glGetnConvolutionFilter		MANGLE(GetnConvolutionFilter)
#define glGetNextPerfQueryIdINTEL		MANGLE(GetNextPerfQueryIdINTEL)
#define glGetnHistogramARB		MANGLE(GetnHistogramARB)
#define glGetnHistogram		MANGLE(GetnHistogram)
#define glGetnMapdvARB		MANGLE(GetnMapdvARB)
#define glGetnMapdv		MANGLE(GetnMapdv)
#define glGetnMapfvARB		MANGLE(GetnMapfvARB)
#define glGetnMapfv		MANGLE(GetnMapfv)
#define glGetnMapivARB		MANGLE(GetnMapivARB)
#define glGetnMapiv		MANGLE(GetnMapiv)
#define glGetnMinmaxARB		MANGLE(GetnMinmaxARB)
#define glGetnMinmax		MANGLE(GetnMinmax)
#define glGetnPixelMapfvARB		MANGLE(GetnPixelMapfvARB)
#define glGetnPixelMapfv		MANGLE(GetnPixelMapfv)
#define glGetnPixelMapuivARB		MANGLE(GetnPixelMapuivARB)
#define glGetnPixelMapuiv		MANGLE(GetnPixelMapuiv)
#define glGetnPixelMapusvARB		MANGLE(GetnPixelMapusvARB)
#define glGetnPixelMapusv		MANGLE(GetnPixelMapusv)
#define glGetnPolygonStippleARB		MANGLE(GetnPolygonStippleARB)
#define glGetnPolygonStipple		MANGLE(GetnPolygonStipple)
#define glGetnSeparableFilterARB		MANGLE(GetnSeparableFilterARB)
#define glGetnSeparableFilter		MANGLE(GetnSeparableFilter)
#define glGetnTexImageARB		MANGLE(GetnTexImageARB)
#define glGetnTexImage		MANGLE(GetnTexImage)
#define glGetnUniformdvARB		MANGLE(GetnUniformdvARB)
#define glGetnUniformdv		MANGLE(GetnUniformdv)
#define glGetnUniformfvARB		MANGLE(GetnUniformfvARB)
#define glGetnUniformfv		MANGLE(GetnUniformfv)
#define glGetnUniformivARB		MANGLE(GetnUniformivARB)
#define glGetnUniformiv		MANGLE(GetnUniformiv)
#define glGetnUniformuivARB		MANGLE(GetnUniformuivARB)
#define glGetnUniformuiv		MANGLE(GetnUniformuiv)
#define glGetObjectBufferfvATI		MANGLE(GetObjectBufferfvATI)
#define glGetObjectBufferivATI		MANGLE(GetObjectBufferivATI)
#define glGetObjectLabelEXT		MANGLE(GetObjectLabelEXT)
#define glGetObjectLabel		MANGLE(GetObjectLabel)
#define glGetObjectParameterfvARB		MANGLE(GetObjectParameterfvARB)
#define glGetObjectParameterivAPPLE		MANGLE(GetObjectParameterivAPPLE)
#define glGetObjectParameterivARB		MANGLE(GetObjectParameterivARB)
#define glGetObjectPtrLabel		MANGLE(GetObjectPtrLabel)
#define glGetOcclusionQueryivNV		MANGLE(GetOcclusionQueryivNV)
#define glGetOcclusionQueryuivNV		MANGLE(GetOcclusionQueryuivNV)
#define glGetPathColorGenfvNV		MANGLE(GetPathColorGenfvNV)
#define glGetPathColorGenivNV		MANGLE(GetPathColorGenivNV)
#define glGetPathCommandsNV		MANGLE(GetPathCommandsNV)
#define glGetPathCoordsNV		MANGLE(GetPathCoordsNV)
#define glGetPathDashArrayNV		MANGLE(GetPathDashArrayNV)
#define glGetPathLengthNV		MANGLE(GetPathLengthNV)
#define glGetPathMetricRangeNV		MANGLE(GetPathMetricRangeNV)
#define glGetPathMetricsNV		MANGLE(GetPathMetricsNV)
#define glGetPathParameterfvNV		MANGLE(GetPathParameterfvNV)
#define glGetPathParameterivNV		MANGLE(GetPathParameterivNV)
#define glGetPathSpacingNV		MANGLE(GetPathSpacingNV)
#define glGetPathTexGenfvNV		MANGLE(GetPathTexGenfvNV)
#define glGetPathTexGenivNV		MANGLE(GetPathTexGenivNV)
#define glGetPerfCounterInfoINTEL		MANGLE(GetPerfCounterInfoINTEL)
#define glGetPerfMonitorCounterDataAMD		MANGLE(GetPerfMonitorCounterDataAMD)
#define glGetPerfMonitorCounterInfoAMD		MANGLE(GetPerfMonitorCounterInfoAMD)
#define glGetPerfMonitorCountersAMD		MANGLE(GetPerfMonitorCountersAMD)
#define glGetPerfMonitorCounterStringAMD		MANGLE(GetPerfMonitorCounterStringAMD)
#define glGetPerfMonitorGroupsAMD		MANGLE(GetPerfMonitorGroupsAMD)
#define glGetPerfMonitorGroupStringAMD		MANGLE(GetPerfMonitorGroupStringAMD)
#define glGetPerfQueryDataINTEL		MANGLE(GetPerfQueryDataINTEL)
#define glGetPerfQueryIdByNameINTEL		MANGLE(GetPerfQueryIdByNameINTEL)
#define glGetPerfQueryInfoINTEL		MANGLE(GetPerfQueryInfoINTEL)
#define glGetPixelMapfv		MANGLE(GetPixelMapfv)
#define glGetPixelMapuiv		MANGLE(GetPixelMapuiv)
#define glGetPixelMapusv		MANGLE(GetPixelMapusv)
#define glGetPixelMapxv		MANGLE(GetPixelMapxv)
#define glGetPixelTexGenParameterfvSGIS		MANGLE(GetPixelTexGenParameterfvSGIS)
#define glGetPixelTexGenParameterivSGIS		MANGLE(GetPixelTexGenParameterivSGIS)
#define glGetPixelTransformParameterfvEXT		MANGLE(GetPixelTransformParameterfvEXT)
#define glGetPixelTransformParameterivEXT		MANGLE(GetPixelTransformParameterivEXT)
#define glGetPointerIndexedvEXT		MANGLE(GetPointerIndexedvEXT)
#define glGetPointeri_vEXT		MANGLE(GetPointeri_vEXT)
#define glGetPointervEXT		MANGLE(GetPointervEXT)
#define glGetPointerv		MANGLE(GetPointerv)
#define glGetPolygonStipple		MANGLE(GetPolygonStipple)
#define glGetProgramBinary		MANGLE(GetProgramBinary)
#define glGetProgramEnvParameterdvARB		MANGLE(GetProgramEnvParameterdvARB)
#define glGetProgramEnvParameterfvARB		MANGLE(GetProgramEnvParameterfvARB)
#define glGetProgramEnvParameterIivNV		MANGLE(GetProgramEnvParameterIivNV)
#define glGetProgramEnvParameterIuivNV		MANGLE(GetProgramEnvParameterIuivNV)
#define glGetProgramInfoLog		MANGLE(GetProgramInfoLog)
#define glGetProgramInterfaceiv		MANGLE(GetProgramInterfaceiv)
#define glGetProgramivARB		MANGLE(GetProgramivARB)
#define glGetProgramiv		MANGLE(GetProgramiv)
#define glGetProgramivNV		MANGLE(GetProgramivNV)
#define glGetProgramLocalParameterdvARB		MANGLE(GetProgramLocalParameterdvARB)
#define glGetProgramLocalParameterfvARB		MANGLE(GetProgramLocalParameterfvARB)
#define glGetProgramLocalParameterIivNV		MANGLE(GetProgramLocalParameterIivNV)
#define glGetProgramLocalParameterIuivNV		MANGLE(GetProgramLocalParameterIuivNV)
#define glGetProgramNamedParameterdvNV		MANGLE(GetProgramNamedParameterdvNV)
#define glGetProgramNamedParameterfvNV		MANGLE(GetProgramNamedParameterfvNV)
#define glGetProgramParameterdvNV		MANGLE(GetProgramParameterdvNV)
#define glGetProgramParameterfvNV		MANGLE(GetProgramParameterfvNV)
#define glGetProgramPipelineInfoLog		MANGLE(GetProgramPipelineInfoLog)
#define glGetProgramPipelineiv		MANGLE(GetProgramPipelineiv)
#define glGetProgramResourcefvNV		MANGLE(GetProgramResourcefvNV)
#define glGetProgramResourceIndex		MANGLE(GetProgramResourceIndex)
#define glGetProgramResourceiv		MANGLE(GetProgramResourceiv)
#define glGetProgramResourceLocationIndex		MANGLE(GetProgramResourceLocationIndex)
#define glGetProgramResourceLocation		MANGLE(GetProgramResourceLocation)
#define glGetProgramResourceName		MANGLE(GetProgramResourceName)
#define glGetProgramStageiv		MANGLE(GetProgramStageiv)
#define glGetProgramStringARB		MANGLE(GetProgramStringARB)
#define glGetProgramStringNV		MANGLE(GetProgramStringNV)
#define glGetProgramSubroutineParameteruivNV		MANGLE(GetProgramSubroutineParameteruivNV)
#define glGetQueryIndexediv		MANGLE(GetQueryIndexediv)
#define glGetQueryivARB		MANGLE(GetQueryivARB)
#define glGetQueryiv		MANGLE(GetQueryiv)
#define glGetQueryObjecti64vEXT		MANGLE(GetQueryObjecti64vEXT)
#define glGetQueryObjecti64v		MANGLE(GetQueryObjecti64v)
#define glGetQueryObjectivARB		MANGLE(GetQueryObjectivARB)
#define glGetQueryObjectiv		MANGLE(GetQueryObjectiv)
#define glGetQueryObjectui64vEXT		MANGLE(GetQueryObjectui64vEXT)
#define glGetQueryObjectui64v		MANGLE(GetQueryObjectui64v)
#define glGetQueryObjectuivARB		MANGLE(GetQueryObjectuivARB)
#define glGetQueryObjectuiv		MANGLE(GetQueryObjectuiv)
#define glGetRenderbufferParameterivEXT		MANGLE(GetRenderbufferParameterivEXT)
#define glGetRenderbufferParameteriv		MANGLE(GetRenderbufferParameteriv)
#define glGetSamplerParameterfv		MANGLE(GetSamplerParameterfv)
#define glGetSamplerParameterIiv		MANGLE(GetSamplerParameterIiv)
#define glGetSamplerParameterIuiv		MANGLE(GetSamplerParameterIuiv)
#define glGetSamplerParameteriv		MANGLE(GetSamplerParameteriv)
#define glGetSeparableFilterEXT		MANGLE(GetSeparableFilterEXT)
#define glGetSeparableFilter		MANGLE(GetSeparableFilter)
#define glGetShaderInfoLog		MANGLE(GetShaderInfoLog)
#define glGetShaderiv		MANGLE(GetShaderiv)
#define glGetShaderPrecisionFormat		MANGLE(GetShaderPrecisionFormat)
#define glGetShaderSourceARB		MANGLE(GetShaderSourceARB)
#define glGetShaderSource		MANGLE(GetShaderSource)
#define glGetSharpenTexFuncSGIS		MANGLE(GetSharpenTexFuncSGIS)
#define glGetStringi		MANGLE(GetStringi)
#define glGetString		MANGLE(GetString)
#define glGetSubroutineIndex		MANGLE(GetSubroutineIndex)
#define glGetSubroutineUniformLocation		MANGLE(GetSubroutineUniformLocation)
#define glGetSynciv		MANGLE(GetSynciv)
#define glGetTexBumpParameterfvATI		MANGLE(GetTexBumpParameterfvATI)
#define glGetTexBumpParameterivATI		MANGLE(GetTexBumpParameterivATI)
#define glGetTexEnvfv		MANGLE(GetTexEnvfv)
#define glGetTexEnviv		MANGLE(GetTexEnviv)
#define glGetTexEnvxvOES		MANGLE(GetTexEnvxvOES)
#define glGetTexFilterFuncSGIS		MANGLE(GetTexFilterFuncSGIS)
#define glGetTexGendv		MANGLE(GetTexGendv)
#define glGetTexGenfv		MANGLE(GetTexGenfv)
#define glGetTexGeniv		MANGLE(GetTexGeniv)
#define glGetTexGenxvOES		MANGLE(GetTexGenxvOES)
#define glGetTexImage		MANGLE(GetTexImage)
#define glGetTexLevelParameterfv		MANGLE(GetTexLevelParameterfv)
#define glGetTexLevelParameteriv		MANGLE(GetTexLevelParameteriv)
#define glGetTexLevelParameterxvOES		MANGLE(GetTexLevelParameterxvOES)
#define glGetTexParameterfv		MANGLE(GetTexParameterfv)
#define glGetTexParameterIivEXT		MANGLE(GetTexParameterIivEXT)
#define glGetTexParameterIiv		MANGLE(GetTexParameterIiv)
#define glGetTexParameterIuivEXT		MANGLE(GetTexParameterIuivEXT)
#define glGetTexParameterIuiv		MANGLE(GetTexParameterIuiv)
#define glGetTexParameteriv		MANGLE(GetTexParameteriv)
#define glGetTexParameterPointervAPPLE		MANGLE(GetTexParameterPointervAPPLE)
#define glGetTexParameterxvOES		MANGLE(GetTexParameterxvOES)
#define glGetTextureHandleARB		MANGLE(GetTextureHandleARB)
#define glGetTextureHandleNV		MANGLE(GetTextureHandleNV)
#define glGetTextureImageEXT		MANGLE(GetTextureImageEXT)
#define glGetTextureImage		MANGLE(GetTextureImage)
#define glGetTextureLevelParameterfvEXT		MANGLE(GetTextureLevelParameterfvEXT)
#define glGetTextureLevelParameterfv		MANGLE(GetTextureLevelParameterfv)
#define glGetTextureLevelParameterivEXT		MANGLE(GetTextureLevelParameterivEXT)
#define glGetTextureLevelParameteriv		MANGLE(GetTextureLevelParameteriv)
#define glGetTextureParameterfvEXT		MANGLE(GetTextureParameterfvEXT)
#define glGetTextureParameterfv		MANGLE(GetTextureParameterfv)
#define glGetTextureParameterIivEXT		MANGLE(GetTextureParameterIivEXT)
#define glGetTextureParameterIiv		MANGLE(GetTextureParameterIiv)
#define glGetTextureParameterIuivEXT		MANGLE(GetTextureParameterIuivEXT)
#define glGetTextureParameterIuiv		MANGLE(GetTextureParameterIuiv)
#define glGetTextureParameterivEXT		MANGLE(GetTextureParameterivEXT)
#define glGetTextureParameteriv		MANGLE(GetTextureParameteriv)
#define glGetTextureSamplerHandleARB		MANGLE(GetTextureSamplerHandleARB)
#define glGetTextureSamplerHandleNV		MANGLE(GetTextureSamplerHandleNV)
#define glGetTextureSubImage		MANGLE(GetTextureSubImage)
#define glGetTrackMatrixivNV		MANGLE(GetTrackMatrixivNV)
#define glGetTransformFeedbacki64_v		MANGLE(GetTransformFeedbacki64_v)
#define glGetTransformFeedbacki_v		MANGLE(GetTransformFeedbacki_v)
#define glGetTransformFeedbackiv		MANGLE(GetTransformFeedbackiv)
#define glGetTransformFeedbackVaryingEXT		MANGLE(GetTransformFeedbackVaryingEXT)
#define glGetTransformFeedbackVarying		MANGLE(GetTransformFeedbackVarying)
#define glGetTransformFeedbackVaryingNV		MANGLE(GetTransformFeedbackVaryingNV)
#define glGetUniformBlockIndex		MANGLE(GetUniformBlockIndex)
#define glGetUniformBufferSizeEXT		MANGLE(GetUniformBufferSizeEXT)
#define glGetUniformdv		MANGLE(GetUniformdv)
#define glGetUniformfvARB		MANGLE(GetUniformfvARB)
#define glGetUniformfv		MANGLE(GetUniformfv)
#define glGetUniformi64vNV		MANGLE(GetUniformi64vNV)
#define glGetUniformIndices		MANGLE(GetUniformIndices)
#define glGetUniformivARB		MANGLE(GetUniformivARB)
#define glGetUniformiv		MANGLE(GetUniformiv)
#define glGetUniformLocationARB		MANGLE(GetUniformLocationARB)
#define glGetUniformLocation		MANGLE(GetUniformLocation)
#define glGetUniformOffsetEXT		MANGLE(GetUniformOffsetEXT)
#define glGetUniformSubroutineuiv		MANGLE(GetUniformSubroutineuiv)
#define glGetUniformui64vNV		MANGLE(GetUniformui64vNV)
#define glGetUniformuivEXT		MANGLE(GetUniformuivEXT)
#define glGetUniformuiv		MANGLE(GetUniformuiv)
#define glGetVariantArrayObjectfvATI		MANGLE(GetVariantArrayObjectfvATI)
#define glGetVariantArrayObjectivATI		MANGLE(GetVariantArrayObjectivATI)
#define glGetVariantBooleanvEXT		MANGLE(GetVariantBooleanvEXT)
#define glGetVariantFloatvEXT		MANGLE(GetVariantFloatvEXT)
#define glGetVariantIntegervEXT		MANGLE(GetVariantIntegervEXT)
#define glGetVariantPointervEXT		MANGLE(GetVariantPointervEXT)
#define glGetVaryingLocationNV		MANGLE(GetVaryingLocationNV)
#define glGetVertexArrayIndexed64iv		MANGLE(GetVertexArrayIndexed64iv)
#define glGetVertexArrayIndexediv		MANGLE(GetVertexArrayIndexediv)
#define glGetVertexArrayIntegeri_vEXT		MANGLE(GetVertexArrayIntegeri_vEXT)
#define glGetVertexArrayIntegervEXT		MANGLE(GetVertexArrayIntegervEXT)
#define glGetVertexArrayiv		MANGLE(GetVertexArrayiv)
#define glGetVertexArrayPointeri_vEXT		MANGLE(GetVertexArrayPointeri_vEXT)
#define glGetVertexArrayPointervEXT		MANGLE(GetVertexArrayPointervEXT)
#define glGetVertexAttribArrayObjectfvATI		MANGLE(GetVertexAttribArrayObjectfvATI)
#define glGetVertexAttribArrayObjectivATI		MANGLE(GetVertexAttribArrayObjectivATI)
#define glGetVertexAttribdvARB		MANGLE(GetVertexAttribdvARB)
#define glGetVertexAttribdv		MANGLE(GetVertexAttribdv)
#define glGetVertexAttribdvNV		MANGLE(GetVertexAttribdvNV)
#define glGetVertexAttribfvARB		MANGLE(GetVertexAttribfvARB)
#define glGetVertexAttribfv		MANGLE(GetVertexAttribfv)
#define glGetVertexAttribfvNV		MANGLE(GetVertexAttribfvNV)
#define glGetVertexAttribIivEXT		MANGLE(GetVertexAttribIivEXT)
#define glGetVertexAttribIiv		MANGLE(GetVertexAttribIiv)
#define glGetVertexAttribIuivEXT		MANGLE(GetVertexAttribIuivEXT)
#define glGetVertexAttribIuiv		MANGLE(GetVertexAttribIuiv)
#define glGetVertexAttribivARB		MANGLE(GetVertexAttribivARB)
#define glGetVertexAttribiv		MANGLE(GetVertexAttribiv)
#define glGetVertexAttribivNV		MANGLE(GetVertexAttribivNV)
#define glGetVertexAttribLdvEXT		MANGLE(GetVertexAttribLdvEXT)
#define glGetVertexAttribLdv		MANGLE(GetVertexAttribLdv)
#define glGetVertexAttribLi64vNV		MANGLE(GetVertexAttribLi64vNV)
#define glGetVertexAttribLui64vARB		MANGLE(GetVertexAttribLui64vARB)
#define glGetVertexAttribLui64vNV		MANGLE(GetVertexAttribLui64vNV)
#define glGetVertexAttribPointervARB		MANGLE(GetVertexAttribPointervARB)
#define glGetVertexAttribPointerv		MANGLE(GetVertexAttribPointerv)
#define glGetVertexAttribPointervNV		MANGLE(GetVertexAttribPointervNV)
#define glGetVideoCaptureivNV		MANGLE(GetVideoCaptureivNV)
#define glGetVideoCaptureStreamdvNV		MANGLE(GetVideoCaptureStreamdvNV)
#define glGetVideoCaptureStreamfvNV		MANGLE(GetVideoCaptureStreamfvNV)
#define glGetVideoCaptureStreamivNV		MANGLE(GetVideoCaptureStreamivNV)
#define glGetVideoi64vNV		MANGLE(GetVideoi64vNV)
#define glGetVideoivNV		MANGLE(GetVideoivNV)
#define glGetVideoui64vNV		MANGLE(GetVideoui64vNV)
#define glGetVideouivNV		MANGLE(GetVideouivNV)
#define glGlobalAlphaFactorbSUN		MANGLE(GlobalAlphaFactorbSUN)
#define glGlobalAlphaFactordSUN		MANGLE(GlobalAlphaFactordSUN)
#define glGlobalAlphaFactorfSUN		MANGLE(GlobalAlphaFactorfSUN)
#define glGlobalAlphaFactoriSUN		MANGLE(GlobalAlphaFactoriSUN)
#define glGlobalAlphaFactorsSUN		MANGLE(GlobalAlphaFactorsSUN)
#define glGlobalAlphaFactorubSUN		MANGLE(GlobalAlphaFactorubSUN)
#define glGlobalAlphaFactoruiSUN		MANGLE(GlobalAlphaFactoruiSUN)
#define glGlobalAlphaFactorusSUN		MANGLE(GlobalAlphaFactorusSUN)
#define glHint		MANGLE(Hint)
#define glHintPGI		MANGLE(HintPGI)
#define glHistogramEXT		MANGLE(HistogramEXT)
#define glHistogram		MANGLE(Histogram)
#define glIglooInterfaceSGIX		MANGLE(IglooInterfaceSGIX)
#define glImageTransformParameterfHP		MANGLE(ImageTransformParameterfHP)
#define glImageTransformParameterfvHP		MANGLE(ImageTransformParameterfvHP)
#define glImageTransformParameteriHP		MANGLE(ImageTransformParameteriHP)
#define glImageTransformParameterivHP		MANGLE(ImageTransformParameterivHP)
#define glImportSyncEXT		MANGLE(ImportSyncEXT)
#define glIndexd		MANGLE(Indexd)
#define glIndexdv		MANGLE(Indexdv)
#define glIndexf		MANGLE(Indexf)
#define glIndexFormatNV		MANGLE(IndexFormatNV)
#define glIndexFuncEXT		MANGLE(IndexFuncEXT)
#define glIndexfv		MANGLE(Indexfv)
#define glIndexi		MANGLE(Indexi)
#define glIndexiv		MANGLE(Indexiv)
#define glIndexMask		MANGLE(IndexMask)
#define glIndexMaterialEXT		MANGLE(IndexMaterialEXT)
#define glIndexPointerEXT		MANGLE(IndexPointerEXT)
#define glIndexPointerListIBM		MANGLE(IndexPointerListIBM)
#define glIndexPointer		MANGLE(IndexPointer)
#define glIndexs		MANGLE(Indexs)
#define glIndexsv		MANGLE(Indexsv)
#define glIndexub		MANGLE(Indexub)
#define glIndexubv		MANGLE(Indexubv)
#define glIndexxOES		MANGLE(IndexxOES)
#define glIndexxvOES		MANGLE(IndexxvOES)
#define glInitNames		MANGLE(InitNames)
#define glInsertComponentEXT		MANGLE(InsertComponentEXT)
#define glInsertEventMarkerEXT		MANGLE(InsertEventMarkerEXT)
#define glInstrumentsBufferSGIX		MANGLE(InstrumentsBufferSGIX)
#define glInterleavedArrays		MANGLE(InterleavedArrays)
#define glInterpolatePathsNV		MANGLE(InterpolatePathsNV)
#define glInvalidateBufferData		MANGLE(InvalidateBufferData)
#define glInvalidateBufferSubData		MANGLE(InvalidateBufferSubData)
#define glInvalidateFramebuffer		MANGLE(InvalidateFramebuffer)
#define glInvalidateNamedFramebufferData		MANGLE(InvalidateNamedFramebufferData)
#define glInvalidateNamedFramebufferSubData		MANGLE(InvalidateNamedFramebufferSubData)
#define glInvalidateSubFramebuffer		MANGLE(InvalidateSubFramebuffer)
#define glInvalidateTexImage		MANGLE(InvalidateTexImage)
#define glInvalidateTexSubImage		MANGLE(InvalidateTexSubImage)
#define glIsAsyncMarkerSGIX		MANGLE(IsAsyncMarkerSGIX)
#define glIsBufferARB		MANGLE(IsBufferARB)
#define glIsBuffer		MANGLE(IsBuffer)
#define glIsBufferResidentNV		MANGLE(IsBufferResidentNV)
#define glIsEnabledi		MANGLE(IsEnabledi)
#define glIsEnabledIndexedEXT		MANGLE(IsEnabledIndexedEXT)
#define glIsEnabled		MANGLE(IsEnabled)
#define glIsFenceAPPLE		MANGLE(IsFenceAPPLE)
#define glIsFenceNV		MANGLE(IsFenceNV)
#define glIsFramebufferEXT		MANGLE(IsFramebufferEXT)
#define glIsFramebuffer		MANGLE(IsFramebuffer)
#define glIsImageHandleResidentARB		MANGLE(IsImageHandleResidentARB)
#define glIsImageHandleResidentNV		MANGLE(IsImageHandleResidentNV)
#define glIsList		MANGLE(IsList)
#define glIsNameAMD		MANGLE(IsNameAMD)
#define glIsNamedBufferResidentNV		MANGLE(IsNamedBufferResidentNV)
#define glIsNamedStringARB		MANGLE(IsNamedStringARB)
#define glIsObjectBufferATI		MANGLE(IsObjectBufferATI)
#define glIsOcclusionQueryNV		MANGLE(IsOcclusionQueryNV)
#define glIsPathNV		MANGLE(IsPathNV)
#define glIsPointInFillPathNV		MANGLE(IsPointInFillPathNV)
#define glIsPointInStrokePathNV		MANGLE(IsPointInStrokePathNV)
#define glIsProgramARB		MANGLE(IsProgramARB)
#define glIsProgram		MANGLE(IsProgram)
#define glIsProgramNV		MANGLE(IsProgramNV)
#define glIsProgramPipeline		MANGLE(IsProgramPipeline)
#define glIsQueryARB		MANGLE(IsQueryARB)
#define glIsQuery		MANGLE(IsQuery)
#define glIsRenderbufferEXT		MANGLE(IsRenderbufferEXT)
#define glIsRenderbuffer		MANGLE(IsRenderbuffer)
#define glIsSampler		MANGLE(IsSampler)
#define glIsShader		MANGLE(IsShader)
#define glIsSync		MANGLE(IsSync)
#define glIsTextureEXT		MANGLE(IsTextureEXT)
#define glIsTextureHandleResidentARB		MANGLE(IsTextureHandleResidentARB)
#define glIsTextureHandleResidentNV		MANGLE(IsTextureHandleResidentNV)
#define glIsTexture		MANGLE(IsTexture)
#define glIsTransformFeedback		MANGLE(IsTransformFeedback)
#define glIsTransformFeedbackNV		MANGLE(IsTransformFeedbackNV)
#define glIsVariantEnabledEXT		MANGLE(IsVariantEnabledEXT)
#define glIsVertexArrayAPPLE		MANGLE(IsVertexArrayAPPLE)
#define glIsVertexArray		MANGLE(IsVertexArray)
#define glIsVertexAttribEnabledAPPLE		MANGLE(IsVertexAttribEnabledAPPLE)
#define glLabelObjectEXT		MANGLE(LabelObjectEXT)
#define glLightEnviSGIX		MANGLE(LightEnviSGIX)
#define glLightf		MANGLE(Lightf)
#define glLightfv		MANGLE(Lightfv)
#define glLighti		MANGLE(Lighti)
#define glLightiv		MANGLE(Lightiv)
#define glLightModelf		MANGLE(LightModelf)
#define glLightModelfv		MANGLE(LightModelfv)
#define glLightModeli		MANGLE(LightModeli)
#define glLightModeliv		MANGLE(LightModeliv)
#define glLightModelxOES		MANGLE(LightModelxOES)
#define glLightModelxvOES		MANGLE(LightModelxvOES)
#define glLightxOES		MANGLE(LightxOES)
#define glLightxvOES		MANGLE(LightxvOES)
#define glLineStipple		MANGLE(LineStipple)
#define glLineWidth		MANGLE(LineWidth)
#define glLineWidthxOES		MANGLE(LineWidthxOES)
#define glLinkProgramARB		MANGLE(LinkProgramARB)
#define glLinkProgram		MANGLE(LinkProgram)
#define glListBase		MANGLE(ListBase)
#define glListParameterfSGIX		MANGLE(ListParameterfSGIX)
#define glListParameterfvSGIX		MANGLE(ListParameterfvSGIX)
#define glListParameteriSGIX		MANGLE(ListParameteriSGIX)
#define glListParameterivSGIX		MANGLE(ListParameterivSGIX)
#define glLoadIdentityDeformationMapSGIX		MANGLE(LoadIdentityDeformationMapSGIX)
#define glLoadIdentity		MANGLE(LoadIdentity)
#define glLoadMatrixd		MANGLE(LoadMatrixd)
#define glLoadMatrixf		MANGLE(LoadMatrixf)
#define glLoadMatrixxOES		MANGLE(LoadMatrixxOES)
#define glLoadName		MANGLE(LoadName)
#define glLoadProgramNV		MANGLE(LoadProgramNV)
#define glLoadTransposeMatrixdARB		MANGLE(LoadTransposeMatrixdARB)
#define glLoadTransposeMatrixd		MANGLE(LoadTransposeMatrixd)
#define glLoadTransposeMatrixfARB		MANGLE(LoadTransposeMatrixfARB)
#define glLoadTransposeMatrixf		MANGLE(LoadTransposeMatrixf)
#define glLoadTransposeMatrixxOES		MANGLE(LoadTransposeMatrixxOES)
#define glLockArraysEXT		MANGLE(LockArraysEXT)
#define glLogicOp		MANGLE(LogicOp)
#define glMakeBufferNonResidentNV		MANGLE(MakeBufferNonResidentNV)
#define glMakeBufferResidentNV		MANGLE(MakeBufferResidentNV)
#define glMakeImageHandleNonResidentARB		MANGLE(MakeImageHandleNonResidentARB)
#define glMakeImageHandleNonResidentNV		MANGLE(MakeImageHandleNonResidentNV)
#define glMakeImageHandleResidentARB		MANGLE(MakeImageHandleResidentARB)
#define glMakeImageHandleResidentNV		MANGLE(MakeImageHandleResidentNV)
#define glMakeNamedBufferNonResidentNV		MANGLE(MakeNamedBufferNonResidentNV)
#define glMakeNamedBufferResidentNV		MANGLE(MakeNamedBufferResidentNV)
#define glMakeTextureHandleNonResidentARB		MANGLE(MakeTextureHandleNonResidentARB)
#define glMakeTextureHandleNonResidentNV		MANGLE(MakeTextureHandleNonResidentNV)
#define glMakeTextureHandleResidentARB		MANGLE(MakeTextureHandleResidentARB)
#define glMakeTextureHandleResidentNV		MANGLE(MakeTextureHandleResidentNV)
#define glMap1d		MANGLE(Map1d)
#define glMap1f		MANGLE(Map1f)
#define glMap1xOES		MANGLE(Map1xOES)
#define glMap2d		MANGLE(Map2d)
#define glMap2f		MANGLE(Map2f)
#define glMap2xOES		MANGLE(Map2xOES)
#define glMapBufferARB		MANGLE(MapBufferARB)
#define glMapBuffer		MANGLE(MapBuffer)
#define glMapBufferRange		MANGLE(MapBufferRange)
#define glMapControlPointsNV		MANGLE(MapControlPointsNV)
#define glMapGrid1d		MANGLE(MapGrid1d)
#define glMapGrid1f		MANGLE(MapGrid1f)
#define glMapGrid1xOES		MANGLE(MapGrid1xOES)
#define glMapGrid2d		MANGLE(MapGrid2d)
#define glMapGrid2f		MANGLE(MapGrid2f)
#define glMapGrid2xOES		MANGLE(MapGrid2xOES)
#define glMapNamedBufferEXT		MANGLE(MapNamedBufferEXT)
#define glMapNamedBuffer		MANGLE(MapNamedBuffer)
#define glMapNamedBufferRangeEXT		MANGLE(MapNamedBufferRangeEXT)
#define glMapNamedBufferRange		MANGLE(MapNamedBufferRange)
#define glMapObjectBufferATI		MANGLE(MapObjectBufferATI)
#define glMapParameterfvNV		MANGLE(MapParameterfvNV)
#define glMapParameterivNV		MANGLE(MapParameterivNV)
#define glMapTexture2DINTEL		MANGLE(MapTexture2DINTEL)
#define glMapVertexAttrib1dAPPLE		MANGLE(MapVertexAttrib1dAPPLE)
#define glMapVertexAttrib1fAPPLE		MANGLE(MapVertexAttrib1fAPPLE)
#define glMapVertexAttrib2dAPPLE		MANGLE(MapVertexAttrib2dAPPLE)
#define glMapVertexAttrib2fAPPLE		MANGLE(MapVertexAttrib2fAPPLE)
#define glMaterialf		MANGLE(Materialf)
#define glMaterialfv		MANGLE(Materialfv)
#define glMateriali		MANGLE(Materiali)
#define glMaterialiv		MANGLE(Materialiv)
#define glMaterialxOES		MANGLE(MaterialxOES)
#define glMaterialxvOES		MANGLE(MaterialxvOES)
#define glMatrixFrustumEXT		MANGLE(MatrixFrustumEXT)
#define glMatrixIndexPointerARB		MANGLE(MatrixIndexPointerARB)
#define glMatrixIndexubvARB		MANGLE(MatrixIndexubvARB)
#define glMatrixIndexuivARB		MANGLE(MatrixIndexuivARB)
#define glMatrixIndexusvARB		MANGLE(MatrixIndexusvARB)
#define glMatrixLoad3x2fNV		MANGLE(MatrixLoad3x2fNV)
#define glMatrixLoad3x3fNV		MANGLE(MatrixLoad3x3fNV)
#define glMatrixLoaddEXT		MANGLE(MatrixLoaddEXT)
#define glMatrixLoadfEXT		MANGLE(MatrixLoadfEXT)
#define glMatrixLoadIdentityEXT		MANGLE(MatrixLoadIdentityEXT)
#define glMatrixLoadTranspose3x3fNV		MANGLE(MatrixLoadTranspose3x3fNV)
#define glMatrixLoadTransposedEXT		MANGLE(MatrixLoadTransposedEXT)
#define glMatrixLoadTransposefEXT		MANGLE(MatrixLoadTransposefEXT)
#define glMatrixMode		MANGLE(MatrixMode)
#define glMatrixMult3x2fNV		MANGLE(MatrixMult3x2fNV)
#define glMatrixMult3x3fNV		MANGLE(MatrixMult3x3fNV)
#define glMatrixMultdEXT		MANGLE(MatrixMultdEXT)
#define glMatrixMultfEXT		MANGLE(MatrixMultfEXT)
#define glMatrixMultTranspose3x3fNV		MANGLE(MatrixMultTranspose3x3fNV)
#define glMatrixMultTransposedEXT		MANGLE(MatrixMultTransposedEXT)
#define glMatrixMultTransposefEXT		MANGLE(MatrixMultTransposefEXT)
#define glMatrixOrthoEXT		MANGLE(MatrixOrthoEXT)
#define glMatrixPopEXT		MANGLE(MatrixPopEXT)
#define glMatrixPushEXT		MANGLE(MatrixPushEXT)
#define glMatrixRotatedEXT		MANGLE(MatrixRotatedEXT)
#define glMatrixRotatefEXT		MANGLE(MatrixRotatefEXT)
#define glMatrixScaledEXT		MANGLE(MatrixScaledEXT)
#define glMatrixScalefEXT		MANGLE(MatrixScalefEXT)
#define glMatrixTranslatedEXT		MANGLE(MatrixTranslatedEXT)
#define glMatrixTranslatefEXT		MANGLE(MatrixTranslatefEXT)
#define glMemoryBarrierByRegion		MANGLE(MemoryBarrierByRegion)
#define glMemoryBarrierEXT		MANGLE(MemoryBarrierEXT)
#define glMemoryBarrier		MANGLE(MemoryBarrier)
#define glMinmaxEXT		MANGLE(MinmaxEXT)
#define glMinmax		MANGLE(Minmax)
#define glMinSampleShadingARB		MANGLE(MinSampleShadingARB)
#define glMinSampleShading		MANGLE(MinSampleShading)
#define glMultiDrawArraysEXT		MANGLE(MultiDrawArraysEXT)
#define glMultiDrawArraysIndirectAMD		MANGLE(MultiDrawArraysIndirectAMD)
#define glMultiDrawArraysIndirectBindlessCountNV		MANGLE(MultiDrawArraysIndirectBindlessCountNV)
#define glMultiDrawArraysIndirectBindlessNV		MANGLE(MultiDrawArraysIndirectBindlessNV)
#define glMultiDrawArraysIndirectCountARB		MANGLE(MultiDrawArraysIndirectCountARB)
#define glMultiDrawArraysIndirect		MANGLE(MultiDrawArraysIndirect)
#define glMultiDrawArrays		MANGLE(MultiDrawArrays)
#define glMultiDrawElementArrayAPPLE		MANGLE(MultiDrawElementArrayAPPLE)
#define glMultiDrawElementsBaseVertex		MANGLE(MultiDrawElementsBaseVertex)
#define glMultiDrawElementsEXT		MANGLE(MultiDrawElementsEXT)
#define glMultiDrawElementsIndirectAMD		MANGLE(MultiDrawElementsIndirectAMD)
#define glMultiDrawElementsIndirectBindlessCountNV		MANGLE(MultiDrawElementsIndirectBindlessCountNV)
#define glMultiDrawElementsIndirectBindlessNV		MANGLE(MultiDrawElementsIndirectBindlessNV)
#define glMultiDrawElementsIndirectCountARB		MANGLE(MultiDrawElementsIndirectCountARB)
#define glMultiDrawElementsIndirect		MANGLE(MultiDrawElementsIndirect)
#define glMultiDrawElements		MANGLE(MultiDrawElements)
#define glMultiDrawRangeElementArrayAPPLE		MANGLE(MultiDrawRangeElementArrayAPPLE)
#define glMultiModeDrawArraysIBM		MANGLE(MultiModeDrawArraysIBM)
#define glMultiModeDrawElementsIBM		MANGLE(MultiModeDrawElementsIBM)
#define glMultiTexBufferEXT		MANGLE(MultiTexBufferEXT)
#define glMultiTexCoord1bOES		MANGLE(MultiTexCoord1bOES)
#define glMultiTexCoord1bvOES		MANGLE(MultiTexCoord1bvOES)
#define glMultiTexCoord1dARB		MANGLE(MultiTexCoord1dARB)
#define glMultiTexCoord1d		MANGLE(MultiTexCoord1d)
#define glMultiTexCoord1dvARB		MANGLE(MultiTexCoord1dvARB)
#define glMultiTexCoord1dv		MANGLE(MultiTexCoord1dv)
#define glMultiTexCoord1fARB		MANGLE(MultiTexCoord1fARB)
#define glMultiTexCoord1f		MANGLE(MultiTexCoord1f)
#define glMultiTexCoord1fvARB		MANGLE(MultiTexCoord1fvARB)
#define glMultiTexCoord1fv		MANGLE(MultiTexCoord1fv)
#define glMultiTexCoord1hNV		MANGLE(MultiTexCoord1hNV)
#define glMultiTexCoord1hvNV		MANGLE(MultiTexCoord1hvNV)
#define glMultiTexCoord1iARB		MANGLE(MultiTexCoord1iARB)
#define glMultiTexCoord1i		MANGLE(MultiTexCoord1i)
#define glMultiTexCoord1ivARB		MANGLE(MultiTexCoord1ivARB)
#define glMultiTexCoord1iv		MANGLE(MultiTexCoord1iv)
#define glMultiTexCoord1sARB		MANGLE(MultiTexCoord1sARB)
#define glMultiTexCoord1s		MANGLE(MultiTexCoord1s)
#define glMultiTexCoord1svARB		MANGLE(MultiTexCoord1svARB)
#define glMultiTexCoord1sv		MANGLE(MultiTexCoord1sv)
#define glMultiTexCoord1xOES		MANGLE(MultiTexCoord1xOES)
#define glMultiTexCoord1xvOES		MANGLE(MultiTexCoord1xvOES)
#define glMultiTexCoord2bOES		MANGLE(MultiTexCoord2bOES)
#define glMultiTexCoord2bvOES		MANGLE(MultiTexCoord2bvOES)
#define glMultiTexCoord2dARB		MANGLE(MultiTexCoord2dARB)
#define glMultiTexCoord2d		MANGLE(MultiTexCoord2d)
#define glMultiTexCoord2dvARB		MANGLE(MultiTexCoord2dvARB)
#define glMultiTexCoord2dv		MANGLE(MultiTexCoord2dv)
#define glMultiTexCoord2fARB		MANGLE(MultiTexCoord2fARB)
#define glMultiTexCoord2f		MANGLE(MultiTexCoord2f)
#define glMultiTexCoord2fvARB		MANGLE(MultiTexCoord2fvARB)
#define glMultiTexCoord2fv		MANGLE(MultiTexCoord2fv)
#define glMultiTexCoord2hNV		MANGLE(MultiTexCoord2hNV)
#define glMultiTexCoord2hvNV		MANGLE(MultiTexCoord2hvNV)
#define glMultiTexCoord2iARB		MANGLE(MultiTexCoord2iARB)
#define glMultiTexCoord2i		MANGLE(MultiTexCoord2i)
#define glMultiTexCoord2ivARB		MANGLE(MultiTexCoord2ivARB)
#define glMultiTexCoord2iv		MANGLE(MultiTexCoord2iv)
#define glMultiTexCoord2sARB		MANGLE(MultiTexCoord2sARB)
#define glMultiTexCoord2s		MANGLE(MultiTexCoord2s)
#define glMultiTexCoord2svARB		MANGLE(MultiTexCoord2svARB)
#define glMultiTexCoord2sv		MANGLE(MultiTexCoord2sv)
#define glMultiTexCoord2xOES		MANGLE(MultiTexCoord2xOES)
#define glMultiTexCoord2xvOES		MANGLE(MultiTexCoord2xvOES)
#define glMultiTexCoord3bOES		MANGLE(MultiTexCoord3bOES)
#define glMultiTexCoord3bvOES		MANGLE(MultiTexCoord3bvOES)
#define glMultiTexCoord3dARB		MANGLE(MultiTexCoord3dARB)
#define glMultiTexCoord3d		MANGLE(MultiTexCoord3d)
#define glMultiTexCoord3dvARB		MANGLE(MultiTexCoord3dvARB)
#define glMultiTexCoord3dv		MANGLE(MultiTexCoord3dv)
#define glMultiTexCoord3fARB		MANGLE(MultiTexCoord3fARB)
#define glMultiTexCoord3f		MANGLE(MultiTexCoord3f)
#define glMultiTexCoord3fvARB		MANGLE(MultiTexCoord3fvARB)
#define glMultiTexCoord3fv		MANGLE(MultiTexCoord3fv)
#define glMultiTexCoord3hNV		MANGLE(MultiTexCoord3hNV)
#define glMultiTexCoord3hvNV		MANGLE(MultiTexCoord3hvNV)
#define glMultiTexCoord3iARB		MANGLE(MultiTexCoord3iARB)
#define glMultiTexCoord3i		MANGLE(MultiTexCoord3i)
#define glMultiTexCoord3ivARB		MANGLE(MultiTexCoord3ivARB)
#define glMultiTexCoord3iv		MANGLE(MultiTexCoord3iv)
#define glMultiTexCoord3sARB		MANGLE(MultiTexCoord3sARB)
#define glMultiTexCoord3s		MANGLE(MultiTexCoord3s)
#define glMultiTexCoord3svARB		MANGLE(MultiTexCoord3svARB)
#define glMultiTexCoord3sv		MANGLE(MultiTexCoord3sv)
#define glMultiTexCoord3xOES		MANGLE(MultiTexCoord3xOES)
#define glMultiTexCoord3xvOES		MANGLE(MultiTexCoord3xvOES)
#define glMultiTexCoord4bOES		MANGLE(MultiTexCoord4bOES)
#define glMultiTexCoord4bvOES		MANGLE(MultiTexCoord4bvOES)
#define glMultiTexCoord4dARB		MANGLE(MultiTexCoord4dARB)
#define glMultiTexCoord4d		MANGLE(MultiTexCoord4d)
#define glMultiTexCoord4dvARB		MANGLE(MultiTexCoord4dvARB)
#define glMultiTexCoord4dv		MANGLE(MultiTexCoord4dv)
#define glMultiTexCoord4fARB		MANGLE(MultiTexCoord4fARB)
#define glMultiTexCoord4f		MANGLE(MultiTexCoord4f)
#define glMultiTexCoord4fvARB		MANGLE(MultiTexCoord4fvARB)
#define glMultiTexCoord4fv		MANGLE(MultiTexCoord4fv)
#define glMultiTexCoord4hNV		MANGLE(MultiTexCoord4hNV)
#define glMultiTexCoord4hvNV		MANGLE(MultiTexCoord4hvNV)
#define glMultiTexCoord4iARB		MANGLE(MultiTexCoord4iARB)
#define glMultiTexCoord4i		MANGLE(MultiTexCoord4i)
#define glMultiTexCoord4ivARB		MANGLE(MultiTexCoord4ivARB)
#define glMultiTexCoord4iv		MANGLE(MultiTexCoord4iv)
#define glMultiTexCoord4sARB		MANGLE(MultiTexCoord4sARB)
#define glMultiTexCoord4s		MANGLE(MultiTexCoord4s)
#define glMultiTexCoord4svARB		MANGLE(MultiTexCoord4svARB)
#define glMultiTexCoord4sv		MANGLE(MultiTexCoord4sv)
#define glMultiTexCoord4xOES		MANGLE(MultiTexCoord4xOES)
#define glMultiTexCoord4xvOES		MANGLE(MultiTexCoord4xvOES)
#define glMultiTexCoordP1ui		MANGLE(MultiTexCoordP1ui)
#define glMultiTexCoordP1uiv		MANGLE(MultiTexCoordP1uiv)
#define glMultiTexCoordP2ui		MANGLE(MultiTexCoordP2ui)
#define glMultiTexCoordP2uiv		MANGLE(MultiTexCoordP2uiv)
#define glMultiTexCoordP3ui		MANGLE(MultiTexCoordP3ui)
#define glMultiTexCoordP3uiv		MANGLE(MultiTexCoordP3uiv)
#define glMultiTexCoordP4ui		MANGLE(MultiTexCoordP4ui)
#define glMultiTexCoordP4uiv		MANGLE(MultiTexCoordP4uiv)
#define glMultiTexCoordPointerEXT		MANGLE(MultiTexCoordPointerEXT)
#define glMultiTexEnvfEXT		MANGLE(MultiTexEnvfEXT)
#define glMultiTexEnvfvEXT		MANGLE(MultiTexEnvfvEXT)
#define glMultiTexEnviEXT		MANGLE(MultiTexEnviEXT)
#define glMultiTexEnvivEXT		MANGLE(MultiTexEnvivEXT)
#define glMultiTexGendEXT		MANGLE(MultiTexGendEXT)
#define glMultiTexGendvEXT		MANGLE(MultiTexGendvEXT)
#define glMultiTexGenfEXT		MANGLE(MultiTexGenfEXT)
#define glMultiTexGenfvEXT		MANGLE(MultiTexGenfvEXT)
#define glMultiTexGeniEXT		MANGLE(MultiTexGeniEXT)
#define glMultiTexGenivEXT		MANGLE(MultiTexGenivEXT)
#define glMultiTexImage1DEXT		MANGLE(MultiTexImage1DEXT)
#define glMultiTexImage2DEXT		MANGLE(MultiTexImage2DEXT)
#define glMultiTexImage3DEXT		MANGLE(MultiTexImage3DEXT)
#define glMultiTexParameterfEXT		MANGLE(MultiTexParameterfEXT)
#define glMultiTexParameterfvEXT		MANGLE(MultiTexParameterfvEXT)
#define glMultiTexParameteriEXT		MANGLE(MultiTexParameteriEXT)
#define glMultiTexParameterIivEXT		MANGLE(MultiTexParameterIivEXT)
#define glMultiTexParameterIuivEXT		MANGLE(MultiTexParameterIuivEXT)
#define glMultiTexParameterivEXT		MANGLE(MultiTexParameterivEXT)
#define glMultiTexRenderbufferEXT		MANGLE(MultiTexRenderbufferEXT)
#define glMultiTexSubImage1DEXT		MANGLE(MultiTexSubImage1DEXT)
#define glMultiTexSubImage2DEXT		MANGLE(MultiTexSubImage2DEXT)
#define glMultiTexSubImage3DEXT		MANGLE(MultiTexSubImage3DEXT)
#define glMultMatrixd		MANGLE(MultMatrixd)
#define glMultMatrixf		MANGLE(MultMatrixf)
#define glMultMatrixxOES		MANGLE(MultMatrixxOES)
#define glMultTransposeMatrixdARB		MANGLE(MultTransposeMatrixdARB)
#define glMultTransposeMatrixd		MANGLE(MultTransposeMatrixd)
#define glMultTransposeMatrixfARB		MANGLE(MultTransposeMatrixfARB)
#define glMultTransposeMatrixf		MANGLE(MultTransposeMatrixf)
#define glMultTransposeMatrixxOES		MANGLE(MultTransposeMatrixxOES)
#define glNamedBufferDataEXT		MANGLE(NamedBufferDataEXT)
#define glNamedBufferData		MANGLE(NamedBufferData)
#define glNamedBufferPageCommitmentARB		MANGLE(NamedBufferPageCommitmentARB)
#define glNamedBufferPageCommitmentEXT		MANGLE(NamedBufferPageCommitmentEXT)
#define glNamedBufferStorageEXT		MANGLE(NamedBufferStorageEXT)
#define glNamedBufferStorage		MANGLE(NamedBufferStorage)
#define glNamedBufferSubDataEXT		MANGLE(NamedBufferSubDataEXT)
#define glNamedBufferSubData		MANGLE(NamedBufferSubData)
#define glNamedCopyBufferSubDataEXT		MANGLE(NamedCopyBufferSubDataEXT)
#define glNamedFramebufferDrawBuffer		MANGLE(NamedFramebufferDrawBuffer)
#define glNamedFramebufferDrawBuffers		MANGLE(NamedFramebufferDrawBuffers)
#define glNamedFramebufferParameteriEXT		MANGLE(NamedFramebufferParameteriEXT)
#define glNamedFramebufferParameteri		MANGLE(NamedFramebufferParameteri)
#define glNamedFramebufferReadBuffer		MANGLE(NamedFramebufferReadBuffer)
#define glNamedFramebufferRenderbufferEXT		MANGLE(NamedFramebufferRenderbufferEXT)
#define glNamedFramebufferRenderbuffer		MANGLE(NamedFramebufferRenderbuffer)
#define glNamedFramebufferTexture1DEXT		MANGLE(NamedFramebufferTexture1DEXT)
#define glNamedFramebufferTexture2DEXT		MANGLE(NamedFramebufferTexture2DEXT)
#define glNamedFramebufferTexture3DEXT		MANGLE(NamedFramebufferTexture3DEXT)
#define glNamedFramebufferTextureEXT		MANGLE(NamedFramebufferTextureEXT)
#define glNamedFramebufferTextureFaceEXT		MANGLE(NamedFramebufferTextureFaceEXT)
#define glNamedFramebufferTextureLayerEXT		MANGLE(NamedFramebufferTextureLayerEXT)
#define glNamedFramebufferTextureLayer		MANGLE(NamedFramebufferTextureLayer)
#define glNamedFramebufferTexture		MANGLE(NamedFramebufferTexture)
#define glNamedProgramLocalParameter4dEXT		MANGLE(NamedProgramLocalParameter4dEXT)
#define glNamedProgramLocalParameter4dvEXT		MANGLE(NamedProgramLocalParameter4dvEXT)
#define glNamedProgramLocalParameter4fEXT		MANGLE(NamedProgramLocalParameter4fEXT)
#define glNamedProgramLocalParameter4fvEXT		MANGLE(NamedProgramLocalParameter4fvEXT)
#define glNamedProgramLocalParameterI4iEXT		MANGLE(NamedProgramLocalParameterI4iEXT)
#define glNamedProgramLocalParameterI4ivEXT		MANGLE(NamedProgramLocalParameterI4ivEXT)
#define glNamedProgramLocalParameterI4uiEXT		MANGLE(NamedProgramLocalParameterI4uiEXT)
#define glNamedProgramLocalParameterI4uivEXT		MANGLE(NamedProgramLocalParameterI4uivEXT)
#define glNamedProgramLocalParameters4fvEXT		MANGLE(NamedProgramLocalParameters4fvEXT)
#define glNamedProgramLocalParametersI4ivEXT		MANGLE(NamedProgramLocalParametersI4ivEXT)
#define glNamedProgramLocalParametersI4uivEXT		MANGLE(NamedProgramLocalParametersI4uivEXT)
#define glNamedProgramStringEXT		MANGLE(NamedProgramStringEXT)
#define glNamedRenderbufferStorageEXT		MANGLE(NamedRenderbufferStorageEXT)
#define glNamedRenderbufferStorage		MANGLE(NamedRenderbufferStorage)
#define glNamedRenderbufferStorageMultisampleCoverageEXT		MANGLE(NamedRenderbufferStorageMultisampleCoverageEXT)
#define glNamedRenderbufferStorageMultisampleEXT		MANGLE(NamedRenderbufferStorageMultisampleEXT)
#define glNamedRenderbufferStorageMultisample		MANGLE(NamedRenderbufferStorageMultisample)
#define glNamedStringARB		MANGLE(NamedStringARB)
#define glNewList		MANGLE(NewList)
#define glNewObjectBufferATI		MANGLE(NewObjectBufferATI)
#define glNormal3b		MANGLE(Normal3b)
#define glNormal3bv		MANGLE(Normal3bv)
#define glNormal3d		MANGLE(Normal3d)
#define glNormal3dv		MANGLE(Normal3dv)
#define glNormal3f		MANGLE(Normal3f)
#define glNormal3fVertex3fSUN		MANGLE(Normal3fVertex3fSUN)
#define glNormal3fVertex3fvSUN		MANGLE(Normal3fVertex3fvSUN)
#define glNormal3fv		MANGLE(Normal3fv)
#define glNormal3hNV		MANGLE(Normal3hNV)
#define glNormal3hvNV		MANGLE(Normal3hvNV)
#define glNormal3i		MANGLE(Normal3i)
#define glNormal3iv		MANGLE(Normal3iv)
#define glNormal3s		MANGLE(Normal3s)
#define glNormal3sv		MANGLE(Normal3sv)
#define glNormal3xOES		MANGLE(Normal3xOES)
#define glNormal3xvOES		MANGLE(Normal3xvOES)
#define glNormalFormatNV		MANGLE(NormalFormatNV)
#define glNormalP3ui		MANGLE(NormalP3ui)
#define glNormalP3uiv		MANGLE(NormalP3uiv)
#define glNormalPointerEXT		MANGLE(NormalPointerEXT)
#define glNormalPointerListIBM		MANGLE(NormalPointerListIBM)
#define glNormalPointer		MANGLE(NormalPointer)
#define glNormalPointervINTEL		MANGLE(NormalPointervINTEL)
#define glNormalStream3bATI		MANGLE(NormalStream3bATI)
#define glNormalStream3bvATI		MANGLE(NormalStream3bvATI)
#define glNormalStream3dATI		MANGLE(NormalStream3dATI)
#define glNormalStream3dvATI		MANGLE(NormalStream3dvATI)
#define glNormalStream3fATI		MANGLE(NormalStream3fATI)
#define glNormalStream3fvATI		MANGLE(NormalStream3fvATI)
#define glNormalStream3iATI		MANGLE(NormalStream3iATI)
#define glNormalStream3ivATI		MANGLE(NormalStream3ivATI)
#define glNormalStream3sATI		MANGLE(NormalStream3sATI)
#define glNormalStream3svATI		MANGLE(NormalStream3svATI)
#define glObjectLabel		MANGLE(ObjectLabel)
#define glObjectPtrLabel		MANGLE(ObjectPtrLabel)
#define glObjectPurgeableAPPLE		MANGLE(ObjectPurgeableAPPLE)
#define glObjectUnpurgeableAPPLE		MANGLE(ObjectUnpurgeableAPPLE)
#define glOrthofOES		MANGLE(OrthofOES)
#define glOrtho		MANGLE(Ortho)
#define glOrthoxOES		MANGLE(OrthoxOES)
#define glPassTexCoordATI		MANGLE(PassTexCoordATI)
#define glPassThrough		MANGLE(PassThrough)
#define glPassThroughxOES		MANGLE(PassThroughxOES)
#define glPatchParameterfv		MANGLE(PatchParameterfv)
#define glPatchParameteri		MANGLE(PatchParameteri)
#define glPathColorGenNV		MANGLE(PathColorGenNV)
#define glPathCommandsNV		MANGLE(PathCommandsNV)
#define glPathCoordsNV		MANGLE(PathCoordsNV)
#define glPathCoverDepthFuncNV		MANGLE(PathCoverDepthFuncNV)
#define glPathDashArrayNV		MANGLE(PathDashArrayNV)
#define glPathFogGenNV		MANGLE(PathFogGenNV)
#define glPathGlyphIndexArrayNV		MANGLE(PathGlyphIndexArrayNV)
#define glPathGlyphIndexRangeNV		MANGLE(PathGlyphIndexRangeNV)
#define glPathGlyphRangeNV		MANGLE(PathGlyphRangeNV)
#define glPathGlyphsNV		MANGLE(PathGlyphsNV)
#define glPathMemoryGlyphIndexArrayNV		MANGLE(PathMemoryGlyphIndexArrayNV)
#define glPathParameterfNV		MANGLE(PathParameterfNV)
#define glPathParameterfvNV		MANGLE(PathParameterfvNV)
#define glPathParameteriNV		MANGLE(PathParameteriNV)
#define glPathParameterivNV		MANGLE(PathParameterivNV)
#define glPathStencilDepthOffsetNV		MANGLE(PathStencilDepthOffsetNV)
#define glPathStencilFuncNV		MANGLE(PathStencilFuncNV)
#define glPathStringNV		MANGLE(PathStringNV)
#define glPathSubCommandsNV		MANGLE(PathSubCommandsNV)
#define glPathSubCoordsNV		MANGLE(PathSubCoordsNV)
#define glPathTexGenNV		MANGLE(PathTexGenNV)
#define glPauseTransformFeedback		MANGLE(PauseTransformFeedback)
#define glPauseTransformFeedbackNV		MANGLE(PauseTransformFeedbackNV)
#define glPixelDataRangeNV		MANGLE(PixelDataRangeNV)
#define glPixelMapfv		MANGLE(PixelMapfv)
#define glPixelMapuiv		MANGLE(PixelMapuiv)
#define glPixelMapusv		MANGLE(PixelMapusv)
#define glPixelMapx		MANGLE(PixelMapx)
#define glPixelStoref		MANGLE(PixelStoref)
#define glPixelStorei		MANGLE(PixelStorei)
#define glPixelStorex		MANGLE(PixelStorex)
#define glPixelTexGenParameterfSGIS		MANGLE(PixelTexGenParameterfSGIS)
#define glPixelTexGenParameterfvSGIS		MANGLE(PixelTexGenParameterfvSGIS)
#define glPixelTexGenParameteriSGIS		MANGLE(PixelTexGenParameteriSGIS)
#define glPixelTexGenParameterivSGIS		MANGLE(PixelTexGenParameterivSGIS)
#define glPixelTexGenSGIX		MANGLE(PixelTexGenSGIX)
#define glPixelTransferf		MANGLE(PixelTransferf)
#define glPixelTransferi		MANGLE(PixelTransferi)
#define glPixelTransferxOES		MANGLE(PixelTransferxOES)
#define glPixelTransformParameterfEXT		MANGLE(PixelTransformParameterfEXT)
#define glPixelTransformParameterfvEXT		MANGLE(PixelTransformParameterfvEXT)
#define glPixelTransformParameteriEXT		MANGLE(PixelTransformParameteriEXT)
#define glPixelTransformParameterivEXT		MANGLE(PixelTransformParameterivEXT)
#define glPixelZoom		MANGLE(PixelZoom)
#define glPixelZoomxOES		MANGLE(PixelZoomxOES)
#define glPNTrianglesfATI		MANGLE(PNTrianglesfATI)
#define glPNTrianglesiATI		MANGLE(PNTrianglesiATI)
#define glPointAlongPathNV		MANGLE(PointAlongPathNV)
#define glPointParameterfARB		MANGLE(PointParameterfARB)
#define glPointParameterfEXT		MANGLE(PointParameterfEXT)
#define glPointParameterf		MANGLE(PointParameterf)
#define glPointParameterfSGIS		MANGLE(PointParameterfSGIS)
#define glPointParameterfvARB		MANGLE(PointParameterfvARB)
#define glPointParameterfvEXT		MANGLE(PointParameterfvEXT)
#define glPointParameterfv		MANGLE(PointParameterfv)
#define glPointParameterfvSGIS		MANGLE(PointParameterfvSGIS)
#define glPointParameteri		MANGLE(PointParameteri)
#define glPointParameteriNV		MANGLE(PointParameteriNV)
#define glPointParameteriv		MANGLE(PointParameteriv)
#define glPointParameterivNV		MANGLE(PointParameterivNV)
#define glPointParameterxvOES		MANGLE(PointParameterxvOES)
#define glPointSize		MANGLE(PointSize)
#define glPointSizexOES		MANGLE(PointSizexOES)
#define glPollAsyncSGIX		MANGLE(PollAsyncSGIX)
#define glPollInstrumentsSGIX		MANGLE(PollInstrumentsSGIX)
#define glPolygonMode		MANGLE(PolygonMode)
#define glPolygonOffsetEXT		MANGLE(PolygonOffsetEXT)
#define glPolygonOffset		MANGLE(PolygonOffset)
#define glPolygonOffsetxOES		MANGLE(PolygonOffsetxOES)
#define glPolygonStipple		MANGLE(PolygonStipple)
#define glPopAttrib		MANGLE(PopAttrib)
#define glPopClientAttrib		MANGLE(PopClientAttrib)
#define glPopDebugGroup		MANGLE(PopDebugGroup)
#define glPopGroupMarkerEXT		MANGLE(PopGroupMarkerEXT)
#define glPopMatrix		MANGLE(PopMatrix)
#define glPopName		MANGLE(PopName)
#define glPresentFrameDualFillNV		MANGLE(PresentFrameDualFillNV)
#define glPresentFrameKeyedNV		MANGLE(PresentFrameKeyedNV)
#define glPrimitiveRestartIndex		MANGLE(PrimitiveRestartIndex)
#define glPrimitiveRestartIndexNV		MANGLE(PrimitiveRestartIndexNV)
#define glPrimitiveRestartNV		MANGLE(PrimitiveRestartNV)
#define glPrioritizeTexturesEXT		MANGLE(PrioritizeTexturesEXT)
#define glPrioritizeTextures		MANGLE(PrioritizeTextures)
#define glPrioritizeTexturesxOES		MANGLE(PrioritizeTexturesxOES)
#define glProgramBinary		MANGLE(ProgramBinary)
#define glProgramBufferParametersfvNV		MANGLE(ProgramBufferParametersfvNV)
#define glProgramBufferParametersIivNV		MANGLE(ProgramBufferParametersIivNV)
#define glProgramBufferParametersIuivNV		MANGLE(ProgramBufferParametersIuivNV)
#define glProgramEnvParameter4dARB		MANGLE(ProgramEnvParameter4dARB)
#define glProgramEnvParameter4dvARB		MANGLE(ProgramEnvParameter4dvARB)
#define glProgramEnvParameter4fARB		MANGLE(ProgramEnvParameter4fARB)
#define glProgramEnvParameter4fvARB		MANGLE(ProgramEnvParameter4fvARB)
#define glProgramEnvParameterI4iNV		MANGLE(ProgramEnvParameterI4iNV)
#define glProgramEnvParameterI4ivNV		MANGLE(ProgramEnvParameterI4ivNV)
#define glProgramEnvParameterI4uiNV		MANGLE(ProgramEnvParameterI4uiNV)
#define glProgramEnvParameterI4uivNV		MANGLE(ProgramEnvParameterI4uivNV)
#define glProgramEnvParameters4fvEXT		MANGLE(ProgramEnvParameters4fvEXT)
#define glProgramEnvParametersI4ivNV		MANGLE(ProgramEnvParametersI4ivNV)
#define glProgramEnvParametersI4uivNV		MANGLE(ProgramEnvParametersI4uivNV)
#define glProgramLocalParameter4dARB		MANGLE(ProgramLocalParameter4dARB)
#define glProgramLocalParameter4dvARB		MANGLE(ProgramLocalParameter4dvARB)
#define glProgramLocalParameter4fARB		MANGLE(ProgramLocalParameter4fARB)
#define glProgramLocalParameter4fvARB		MANGLE(ProgramLocalParameter4fvARB)
#define glProgramLocalParameterI4iNV		MANGLE(ProgramLocalParameterI4iNV)
#define glProgramLocalParameterI4ivNV		MANGLE(ProgramLocalParameterI4ivNV)
#define glProgramLocalParameterI4uiNV		MANGLE(ProgramLocalParameterI4uiNV)
#define glProgramLocalParameterI4uivNV		MANGLE(ProgramLocalParameterI4uivNV)
#define glProgramLocalParameters4fvEXT		MANGLE(ProgramLocalParameters4fvEXT)
#define glProgramLocalParametersI4ivNV		MANGLE(ProgramLocalParametersI4ivNV)
#define glProgramLocalParametersI4uivNV		MANGLE(ProgramLocalParametersI4uivNV)
#define glProgramNamedParameter4dNV		MANGLE(ProgramNamedParameter4dNV)
#define glProgramNamedParameter4dvNV		MANGLE(ProgramNamedParameter4dvNV)
#define glProgramNamedParameter4fNV		MANGLE(ProgramNamedParameter4fNV)
#define glProgramNamedParameter4fvNV		MANGLE(ProgramNamedParameter4fvNV)
#define glProgramParameter4dNV		MANGLE(ProgramParameter4dNV)
#define glProgramParameter4dvNV		MANGLE(ProgramParameter4dvNV)
#define glProgramParameter4fNV		MANGLE(ProgramParameter4fNV)
#define glProgramParameter4fvNV		MANGLE(ProgramParameter4fvNV)
#define glProgramParameteriARB		MANGLE(ProgramParameteriARB)
#define glProgramParameteriEXT		MANGLE(ProgramParameteriEXT)
#define glProgramParameteri		MANGLE(ProgramParameteri)
#define glProgramParameters4dvNV		MANGLE(ProgramParameters4dvNV)
#define glProgramParameters4fvNV		MANGLE(ProgramParameters4fvNV)
#define glProgramPathFragmentInputGenNV		MANGLE(ProgramPathFragmentInputGenNV)
#define glProgramStringARB		MANGLE(ProgramStringARB)
#define glProgramSubroutineParametersuivNV		MANGLE(ProgramSubroutineParametersuivNV)
#define glProgramUniform1dEXT		MANGLE(ProgramUniform1dEXT)
#define glProgramUniform1d		MANGLE(ProgramUniform1d)
#define glProgramUniform1dvEXT		MANGLE(ProgramUniform1dvEXT)
#define glProgramUniform1dv		MANGLE(ProgramUniform1dv)
#define glProgramUniform1fEXT		MANGLE(ProgramUniform1fEXT)
#define glProgramUniform1f		MANGLE(ProgramUniform1f)
#define glProgramUniform1fvEXT		MANGLE(ProgramUniform1fvEXT)
#define glProgramUniform1fv		MANGLE(ProgramUniform1fv)
#define glProgramUniform1i64NV		MANGLE(ProgramUniform1i64NV)
#define glProgramUniform1i64vNV		MANGLE(ProgramUniform1i64vNV)
#define glProgramUniform1iEXT		MANGLE(ProgramUniform1iEXT)
#define glProgramUniform1i		MANGLE(ProgramUniform1i)
#define glProgramUniform1ivEXT		MANGLE(ProgramUniform1ivEXT)
#define glProgramUniform1iv		MANGLE(ProgramUniform1iv)
#define glProgramUniform1ui64NV		MANGLE(ProgramUniform1ui64NV)
#define glProgramUniform1ui64vNV		MANGLE(ProgramUniform1ui64vNV)
#define glProgramUniform1uiEXT		MANGLE(ProgramUniform1uiEXT)
#define glProgramUniform1ui		MANGLE(ProgramUniform1ui)
#define glProgramUniform1uivEXT		MANGLE(ProgramUniform1uivEXT)
#define glProgramUniform1uiv		MANGLE(ProgramUniform1uiv)
#define glProgramUniform2dEXT		MANGLE(ProgramUniform2dEXT)
#define glProgramUniform2d		MANGLE(ProgramUniform2d)
#define glProgramUniform2dvEXT		MANGLE(ProgramUniform2dvEXT)
#define glProgramUniform2dv		MANGLE(ProgramUniform2dv)
#define glProgramUniform2fEXT		MANGLE(ProgramUniform2fEXT)
#define glProgramUniform2f		MANGLE(ProgramUniform2f)
#define glProgramUniform2fvEXT		MANGLE(ProgramUniform2fvEXT)
#define glProgramUniform2fv		MANGLE(ProgramUniform2fv)
#define glProgramUniform2i64NV		MANGLE(ProgramUniform2i64NV)
#define glProgramUniform2i64vNV		MANGLE(ProgramUniform2i64vNV)
#define glProgramUniform2iEXT		MANGLE(ProgramUniform2iEXT)
#define glProgramUniform2i		MANGLE(ProgramUniform2i)
#define glProgramUniform2ivEXT		MANGLE(ProgramUniform2ivEXT)
#define glProgramUniform2iv		MANGLE(ProgramUniform2iv)
#define glProgramUniform2ui64NV		MANGLE(ProgramUniform2ui64NV)
#define glProgramUniform2ui64vNV		MANGLE(ProgramUniform2ui64vNV)
#define glProgramUniform2uiEXT		MANGLE(ProgramUniform2uiEXT)
#define glProgramUniform2ui		MANGLE(ProgramUniform2ui)
#define glProgramUniform2uivEXT		MANGLE(ProgramUniform2uivEXT)
#define glProgramUniform2uiv		MANGLE(ProgramUniform2uiv)
#define glProgramUniform3dEXT		MANGLE(ProgramUniform3dEXT)
#define glProgramUniform3d		MANGLE(ProgramUniform3d)
#define glProgramUniform3dvEXT		MANGLE(ProgramUniform3dvEXT)
#define glProgramUniform3dv		MANGLE(ProgramUniform3dv)
#define glProgramUniform3fEXT		MANGLE(ProgramUniform3fEXT)
#define glProgramUniform3f		MANGLE(ProgramUniform3f)
#define glProgramUniform3fvEXT		MANGLE(ProgramUniform3fvEXT)
#define glProgramUniform3fv		MANGLE(ProgramUniform3fv)
#define glProgramUniform3i64NV		MANGLE(ProgramUniform3i64NV)
#define glProgramUniform3i64vNV		MANGLE(ProgramUniform3i64vNV)
#define glProgramUniform3iEXT		MANGLE(ProgramUniform3iEXT)
#define glProgramUniform3i		MANGLE(ProgramUniform3i)
#define glProgramUniform3ivEXT		MANGLE(ProgramUniform3ivEXT)
#define glProgramUniform3iv		MANGLE(ProgramUniform3iv)
#define glProgramUniform3ui64NV		MANGLE(ProgramUniform3ui64NV)
#define glProgramUniform3ui64vNV		MANGLE(ProgramUniform3ui64vNV)
#define glProgramUniform3uiEXT		MANGLE(ProgramUniform3uiEXT)
#define glProgramUniform3ui		MANGLE(ProgramUniform3ui)
#define glProgramUniform3uivEXT		MANGLE(ProgramUniform3uivEXT)
#define glProgramUniform3uiv		MANGLE(ProgramUniform3uiv)
#define glProgramUniform4dEXT		MANGLE(ProgramUniform4dEXT)
#define glProgramUniform4d		MANGLE(ProgramUniform4d)
#define glProgramUniform4dvEXT		MANGLE(ProgramUniform4dvEXT)
#define glProgramUniform4dv		MANGLE(ProgramUniform4dv)
#define glProgramUniform4fEXT		MANGLE(ProgramUniform4fEXT)
#define glProgramUniform4f		MANGLE(ProgramUniform4f)
#define glProgramUniform4fvEXT		MANGLE(ProgramUniform4fvEXT)
#define glProgramUniform4fv		MANGLE(ProgramUniform4fv)
#define glProgramUniform4i64NV		MANGLE(ProgramUniform4i64NV)
#define glProgramUniform4i64vNV		MANGLE(ProgramUniform4i64vNV)
#define glProgramUniform4iEXT		MANGLE(ProgramUniform4iEXT)
#define glProgramUniform4i		MANGLE(ProgramUniform4i)
#define glProgramUniform4ivEXT		MANGLE(ProgramUniform4ivEXT)
#define glProgramUniform4iv		MANGLE(ProgramUniform4iv)
#define glProgramUniform4ui64NV		MANGLE(ProgramUniform4ui64NV)
#define glProgramUniform4ui64vNV		MANGLE(ProgramUniform4ui64vNV)
#define glProgramUniform4uiEXT		MANGLE(ProgramUniform4uiEXT)
#define glProgramUniform4ui		MANGLE(ProgramUniform4ui)
#define glProgramUniform4uivEXT		MANGLE(ProgramUniform4uivEXT)
#define glProgramUniform4uiv		MANGLE(ProgramUniform4uiv)
#define glProgramUniformHandleui64ARB		MANGLE(ProgramUniformHandleui64ARB)
#define glProgramUniformHandleui64NV		MANGLE(ProgramUniformHandleui64NV)
#define glProgramUniformHandleui64vARB		MANGLE(ProgramUniformHandleui64vARB)
#define glProgramUniformHandleui64vNV		MANGLE(ProgramUniformHandleui64vNV)
#define glProgramUniformMatrix2dvEXT		MANGLE(ProgramUniformMatrix2dvEXT)
#define glProgramUniformMatrix2dv		MANGLE(ProgramUniformMatrix2dv)
#define glProgramUniformMatrix2fvEXT		MANGLE(ProgramUniformMatrix2fvEXT)
#define glProgramUniformMatrix2fv		MANGLE(ProgramUniformMatrix2fv)
#define glProgramUniformMatrix2x3dvEXT		MANGLE(ProgramUniformMatrix2x3dvEXT)
#define glProgramUniformMatrix2x3dv		MANGLE(ProgramUniformMatrix2x3dv)
#define glProgramUniformMatrix2x3fvEXT		MANGLE(ProgramUniformMatrix2x3fvEXT)
#define glProgramUniformMatrix2x3fv		MANGLE(ProgramUniformMatrix2x3fv)
#define glProgramUniformMatrix2x4dvEXT		MANGLE(ProgramUniformMatrix2x4dvEXT)
#define glProgramUniformMatrix2x4dv		MANGLE(ProgramUniformMatrix2x4dv)
#define glProgramUniformMatrix2x4fvEXT		MANGLE(ProgramUniformMatrix2x4fvEXT)
#define glProgramUniformMatrix2x4fv		MANGLE(ProgramUniformMatrix2x4fv)
#define glProgramUniformMatrix3dvEXT		MANGLE(ProgramUniformMatrix3dvEXT)
#define glProgramUniformMatrix3dv		MANGLE(ProgramUniformMatrix3dv)
#define glProgramUniformMatrix3fvEXT		MANGLE(ProgramUniformMatrix3fvEXT)
#define glProgramUniformMatrix3fv		MANGLE(ProgramUniformMatrix3fv)
#define glProgramUniformMatrix3x2dvEXT		MANGLE(ProgramUniformMatrix3x2dvEXT)
#define glProgramUniformMatrix3x2dv		MANGLE(ProgramUniformMatrix3x2dv)
#define glProgramUniformMatrix3x2fvEXT		MANGLE(ProgramUniformMatrix3x2fvEXT)
#define glProgramUniformMatrix3x2fv		MANGLE(ProgramUniformMatrix3x2fv)
#define glProgramUniformMatrix3x4dvEXT		MANGLE(ProgramUniformMatrix3x4dvEXT)
#define glProgramUniformMatrix3x4dv		MANGLE(ProgramUniformMatrix3x4dv)
#define glProgramUniformMatrix3x4fvEXT		MANGLE(ProgramUniformMatrix3x4fvEXT)
#define glProgramUniformMatrix3x4fv		MANGLE(ProgramUniformMatrix3x4fv)
#define glProgramUniformMatrix4dvEXT		MANGLE(ProgramUniformMatrix4dvEXT)
#define glProgramUniformMatrix4dv		MANGLE(ProgramUniformMatrix4dv)
#define glProgramUniformMatrix4fvEXT		MANGLE(ProgramUniformMatrix4fvEXT)
#define glProgramUniformMatrix4fv		MANGLE(ProgramUniformMatrix4fv)
#define glProgramUniformMatrix4x2dvEXT		MANGLE(ProgramUniformMatrix4x2dvEXT)
#define glProgramUniformMatrix4x2dv		MANGLE(ProgramUniformMatrix4x2dv)
#define glProgramUniformMatrix4x2fvEXT		MANGLE(ProgramUniformMatrix4x2fvEXT)
#define glProgramUniformMatrix4x2fv		MANGLE(ProgramUniformMatrix4x2fv)
#define glProgramUniformMatrix4x3dvEXT		MANGLE(ProgramUniformMatrix4x3dvEXT)
#define glProgramUniformMatrix4x3dv		MANGLE(ProgramUniformMatrix4x3dv)
#define glProgramUniformMatrix4x3fvEXT		MANGLE(ProgramUniformMatrix4x3fvEXT)
#define glProgramUniformMatrix4x3fv		MANGLE(ProgramUniformMatrix4x3fv)
#define glProgramUniformui64NV		MANGLE(ProgramUniformui64NV)
#define glProgramUniformui64vNV		MANGLE(ProgramUniformui64vNV)
#define glProgramVertexLimitNV		MANGLE(ProgramVertexLimitNV)
#define glProvokingVertexEXT		MANGLE(ProvokingVertexEXT)
#define glProvokingVertex		MANGLE(ProvokingVertex)
#define glPushAttrib		MANGLE(PushAttrib)
#define glPushClientAttribDefaultEXT		MANGLE(PushClientAttribDefaultEXT)
#define glPushClientAttrib		MANGLE(PushClientAttrib)
#define glPushDebugGroup		MANGLE(PushDebugGroup)
#define glPushGroupMarkerEXT		MANGLE(PushGroupMarkerEXT)
#define glPushMatrix		MANGLE(PushMatrix)
#define glPushName		MANGLE(PushName)
#define glQueryCounter		MANGLE(QueryCounter)
#define glQueryMatrixxOES		MANGLE(QueryMatrixxOES)
#define glQueryObjectParameteruiAMD		MANGLE(QueryObjectParameteruiAMD)
#define glRasterPos2d		MANGLE(RasterPos2d)
#define glRasterPos2dv		MANGLE(RasterPos2dv)
#define glRasterPos2f		MANGLE(RasterPos2f)
#define glRasterPos2fv		MANGLE(RasterPos2fv)
#define glRasterPos2i		MANGLE(RasterPos2i)
#define glRasterPos2iv		MANGLE(RasterPos2iv)
#define glRasterPos2s		MANGLE(RasterPos2s)
#define glRasterPos2sv		MANGLE(RasterPos2sv)
#define glRasterPos2xOES		MANGLE(RasterPos2xOES)
#define glRasterPos2xvOES		MANGLE(RasterPos2xvOES)
#define glRasterPos3d		MANGLE(RasterPos3d)
#define glRasterPos3dv		MANGLE(RasterPos3dv)
#define glRasterPos3f		MANGLE(RasterPos3f)
#define glRasterPos3fv		MANGLE(RasterPos3fv)
#define glRasterPos3i		MANGLE(RasterPos3i)
#define glRasterPos3iv		MANGLE(RasterPos3iv)
#define glRasterPos3s		MANGLE(RasterPos3s)
#define glRasterPos3sv		MANGLE(RasterPos3sv)
#define glRasterPos3xOES		MANGLE(RasterPos3xOES)
#define glRasterPos3xvOES		MANGLE(RasterPos3xvOES)
#define glRasterPos4d		MANGLE(RasterPos4d)
#define glRasterPos4dv		MANGLE(RasterPos4dv)
#define glRasterPos4f		MANGLE(RasterPos4f)
#define glRasterPos4fv		MANGLE(RasterPos4fv)
#define glRasterPos4i		MANGLE(RasterPos4i)
#define glRasterPos4iv		MANGLE(RasterPos4iv)
#define glRasterPos4s		MANGLE(RasterPos4s)
#define glRasterPos4sv		MANGLE(RasterPos4sv)
#define glRasterPos4xOES		MANGLE(RasterPos4xOES)
#define glRasterPos4xvOES		MANGLE(RasterPos4xvOES)
#define glReadBuffer		MANGLE(ReadBuffer)
#define glReadInstrumentsSGIX		MANGLE(ReadInstrumentsSGIX)
#define glReadnPixelsARB		MANGLE(ReadnPixelsARB)
#define glReadnPixels		MANGLE(ReadnPixels)
#define glReadPixels		MANGLE(ReadPixels)
#define glRectd		MANGLE(Rectd)
#define glRectdv		MANGLE(Rectdv)
#define glRectf		MANGLE(Rectf)
#define glRectfv		MANGLE(Rectfv)
#define glRecti		MANGLE(Recti)
#define glRectiv		MANGLE(Rectiv)
#define glRects		MANGLE(Rects)
#define glRectsv		MANGLE(Rectsv)
#define glRectxOES		MANGLE(RectxOES)
#define glRectxvOES		MANGLE(RectxvOES)
#define glReferencePlaneSGIX		MANGLE(ReferencePlaneSGIX)
#define glReleaseShaderCompiler		MANGLE(ReleaseShaderCompiler)
#define glRenderbufferStorageEXT		MANGLE(RenderbufferStorageEXT)
#define glRenderbufferStorage		MANGLE(RenderbufferStorage)
#define glRenderbufferStorageMultisampleCoverageNV		MANGLE(RenderbufferStorageMultisampleCoverageNV)
#define glRenderbufferStorageMultisampleEXT		MANGLE(RenderbufferStorageMultisampleEXT)
#define glRenderbufferStorageMultisample		MANGLE(RenderbufferStorageMultisample)
#define glRenderMode		MANGLE(RenderMode)
#define glReplacementCodePointerSUN		MANGLE(ReplacementCodePointerSUN)
#define glReplacementCodeubSUN		MANGLE(ReplacementCodeubSUN)
#define glReplacementCodeubvSUN		MANGLE(ReplacementCodeubvSUN)
#define glReplacementCodeuiColor3fVertex3fSUN		MANGLE(ReplacementCodeuiColor3fVertex3fSUN)
#define glReplacementCodeuiColor3fVertex3fvSUN		MANGLE(ReplacementCodeuiColor3fVertex3fvSUN)
#define glReplacementCodeuiColor4fNormal3fVertex3fSUN		MANGLE(ReplacementCodeuiColor4fNormal3fVertex3fSUN)
#define glReplacementCodeuiColor4fNormal3fVertex3fvSUN		MANGLE(ReplacementCodeuiColor4fNormal3fVertex3fvSUN)
#define glReplacementCodeuiColor4ubVertex3fSUN		MANGLE(ReplacementCodeuiColor4ubVertex3fSUN)
#define glReplacementCodeuiColor4ubVertex3fvSUN		MANGLE(ReplacementCodeuiColor4ubVertex3fvSUN)
#define glReplacementCodeuiNormal3fVertex3fSUN		MANGLE(ReplacementCodeuiNormal3fVertex3fSUN)
#define glReplacementCodeuiNormal3fVertex3fvSUN		MANGLE(ReplacementCodeuiNormal3fVertex3fvSUN)
#define glReplacementCodeuiSUN		MANGLE(ReplacementCodeuiSUN)
#define glReplacementCodeuiTexCoord2fColor4fNormal3fVertex3fSUN		MANGLE(ReplacementCodeuiTexCoord2fColor4fNormal3fVertex3fSUN)
#define glReplacementCodeuiTexCoord2fColor4fNormal3fVertex3fvSUN		MANGLE(ReplacementCodeuiTexCoord2fColor4fNormal3fVertex3fvSUN)
#define glReplacementCodeuiTexCoord2fNormal3fVertex3fSUN		MANGLE(ReplacementCodeuiTexCoord2fNormal3fVertex3fSUN)
#define glReplacementCodeuiTexCoord2fNormal3fVertex3fvSUN		MANGLE(ReplacementCodeuiTexCoord2fNormal3fVertex3fvSUN)
#define glReplacementCodeuiTexCoord2fVertex3fSUN		MANGLE(ReplacementCodeuiTexCoord2fVertex3fSUN)
#define glReplacementCodeuiTexCoord2fVertex3fvSUN		MANGLE(ReplacementCodeuiTexCoord2fVertex3fvSUN)
#define glReplacementCodeuiVertex3fSUN		MANGLE(ReplacementCodeuiVertex3fSUN)
#define glReplacementCodeuiVertex3fvSUN		MANGLE(ReplacementCodeuiVertex3fvSUN)
#define glReplacementCodeuivSUN		MANGLE(ReplacementCodeuivSUN)
#define glReplacementCodeusSUN		MANGLE(ReplacementCodeusSUN)
#define glReplacementCodeusvSUN		MANGLE(ReplacementCodeusvSUN)
#define glRequestResidentProgramsNV		MANGLE(RequestResidentProgramsNV)
#define glResetHistogramEXT		MANGLE(ResetHistogramEXT)
#define glResetHistogram		MANGLE(ResetHistogram)
#define glResetMinmaxEXT		MANGLE(ResetMinmaxEXT)
#define glResetMinmax		MANGLE(ResetMinmax)
#define glResizeBuffersMESA		MANGLE(ResizeBuffersMESA)
#define glResumeTransformFeedback		MANGLE(ResumeTransformFeedback)
#define glResumeTransformFeedbackNV		MANGLE(ResumeTransformFeedbackNV)
#define glRotated		MANGLE(Rotated)
#define glRotatef		MANGLE(Rotatef)
#define glRotatexOES		MANGLE(RotatexOES)
#define glSampleCoverageARB		MANGLE(SampleCoverageARB)
#define glSampleCoverage		MANGLE(SampleCoverage)
#define glSampleCoverageOES		MANGLE(SampleCoverageOES)
#define glSampleMapATI		MANGLE(SampleMapATI)
#define glSampleMaskEXT		MANGLE(SampleMaskEXT)
#define glSampleMaski		MANGLE(SampleMaski)
#define glSampleMaskIndexedNV		MANGLE(SampleMaskIndexedNV)
#define glSampleMaskSGIS		MANGLE(SampleMaskSGIS)
#define glSamplePatternEXT		MANGLE(SamplePatternEXT)
#define glSamplePatternSGIS		MANGLE(SamplePatternSGIS)
#define glSamplerParameterf		MANGLE(SamplerParameterf)
#define glSamplerParameterfv		MANGLE(SamplerParameterfv)
#define glSamplerParameterIiv		MANGLE(SamplerParameterIiv)
#define glSamplerParameteri		MANGLE(SamplerParameteri)
#define glSamplerParameterIuiv		MANGLE(SamplerParameterIuiv)
#define glSamplerParameteriv		MANGLE(SamplerParameteriv)
#define glScaled		MANGLE(Scaled)
#define glScalef		MANGLE(Scalef)
#define glScalexOES		MANGLE(ScalexOES)
#define glScissorArrayv		MANGLE(ScissorArrayv)
#define glScissorIndexed		MANGLE(ScissorIndexed)
#define glScissorIndexedv		MANGLE(ScissorIndexedv)
#define glScissor		MANGLE(Scissor)
#define glSecondaryColor3bEXT		MANGLE(SecondaryColor3bEXT)
#define glSecondaryColor3b		MANGLE(SecondaryColor3b)
#define glSecondaryColor3bvEXT		MANGLE(SecondaryColor3bvEXT)
#define glSecondaryColor3bv		MANGLE(SecondaryColor3bv)
#define glSecondaryColor3dEXT		MANGLE(SecondaryColor3dEXT)
#define glSecondaryColor3d		MANGLE(SecondaryColor3d)
#define glSecondaryColor3dvEXT		MANGLE(SecondaryColor3dvEXT)
#define glSecondaryColor3dv		MANGLE(SecondaryColor3dv)
#define glSecondaryColor3fEXT		MANGLE(SecondaryColor3fEXT)
#define glSecondaryColor3f		MANGLE(SecondaryColor3f)
#define glSecondaryColor3fvEXT		MANGLE(SecondaryColor3fvEXT)
#define glSecondaryColor3fv		MANGLE(SecondaryColor3fv)
#define glSecondaryColor3hNV		MANGLE(SecondaryColor3hNV)
#define glSecondaryColor3hvNV		MANGLE(SecondaryColor3hvNV)
#define glSecondaryColor3iEXT		MANGLE(SecondaryColor3iEXT)
#define glSecondaryColor3i		MANGLE(SecondaryColor3i)
#define glSecondaryColor3ivEXT		MANGLE(SecondaryColor3ivEXT)
#define glSecondaryColor3iv		MANGLE(SecondaryColor3iv)
#define glSecondaryColor3sEXT		MANGLE(SecondaryColor3sEXT)
#define glSecondaryColor3s		MANGLE(SecondaryColor3s)
#define glSecondaryColor3svEXT		MANGLE(SecondaryColor3svEXT)
#define glSecondaryColor3sv		MANGLE(SecondaryColor3sv)
#define glSecondaryColor3ubEXT		MANGLE(SecondaryColor3ubEXT)
#define glSecondaryColor3ub		MANGLE(SecondaryColor3ub)
#define glSecondaryColor3ubvEXT		MANGLE(SecondaryColor3ubvEXT)
#define glSecondaryColor3ubv		MANGLE(SecondaryColor3ubv)
#define glSecondaryColor3uiEXT		MANGLE(SecondaryColor3uiEXT)
#define glSecondaryColor3ui		MANGLE(SecondaryColor3ui)
#define glSecondaryColor3uivEXT		MANGLE(SecondaryColor3uivEXT)
#define glSecondaryColor3uiv		MANGLE(SecondaryColor3uiv)
#define glSecondaryColor3usEXT		MANGLE(SecondaryColor3usEXT)
#define glSecondaryColor3us		MANGLE(SecondaryColor3us)
#define glSecondaryColor3usvEXT		MANGLE(SecondaryColor3usvEXT)
#define glSecondaryColor3usv		MANGLE(SecondaryColor3usv)
#define glSecondaryColorFormatNV		MANGLE(SecondaryColorFormatNV)
#define glSecondaryColorP3ui		MANGLE(SecondaryColorP3ui)
#define glSecondaryColorP3uiv		MANGLE(SecondaryColorP3uiv)
#define glSecondaryColorPointerEXT		MANGLE(SecondaryColorPointerEXT)
#define glSecondaryColorPointerListIBM		MANGLE(SecondaryColorPointerListIBM)
#define glSecondaryColorPointer		MANGLE(SecondaryColorPointer)
#define glSelectBuffer		MANGLE(SelectBuffer)
#define glSelectPerfMonitorCountersAMD		MANGLE(SelectPerfMonitorCountersAMD)
#define glSeparableFilter2DEXT		MANGLE(SeparableFilter2DEXT)
#define glSeparableFilter2D		MANGLE(SeparableFilter2D)
#define glSetFenceAPPLE		MANGLE(SetFenceAPPLE)
#define glSetFenceNV		MANGLE(SetFenceNV)
#define glSetFragmentShaderConstantATI		MANGLE(SetFragmentShaderConstantATI)
#define glSetInvariantEXT		MANGLE(SetInvariantEXT)
#define glSetLocalConstantEXT		MANGLE(SetLocalConstantEXT)
#define glSetMultisamplefvAMD		MANGLE(SetMultisamplefvAMD)
#define glShadeModel		MANGLE(ShadeModel)
#define glShaderBinary		MANGLE(ShaderBinary)
#define glShaderOp1EXT		MANGLE(ShaderOp1EXT)
#define glShaderOp2EXT		MANGLE(ShaderOp2EXT)
#define glShaderOp3EXT		MANGLE(ShaderOp3EXT)
#define glShaderSourceARB		MANGLE(ShaderSourceARB)
#define glShaderSource		MANGLE(ShaderSource)
#define glShaderStorageBlockBinding		MANGLE(ShaderStorageBlockBinding)
#define glSharpenTexFuncSGIS		MANGLE(SharpenTexFuncSGIS)
#define glSpriteParameterfSGIX		MANGLE(SpriteParameterfSGIX)
#define glSpriteParameterfvSGIX		MANGLE(SpriteParameterfvSGIX)
#define glSpriteParameteriSGIX		MANGLE(SpriteParameteriSGIX)
#define glSpriteParameterivSGIX		MANGLE(SpriteParameterivSGIX)
#define glStartInstrumentsSGIX		MANGLE(StartInstrumentsSGIX)
#define glStencilClearTagEXT		MANGLE(StencilClearTagEXT)
#define glStencilFillPathInstancedNV		MANGLE(StencilFillPathInstancedNV)
#define glStencilFillPathNV		MANGLE(StencilFillPathNV)
#define glStencilFunc		MANGLE(StencilFunc)
#define glStencilFuncSeparateATI		MANGLE(StencilFuncSeparateATI)
#define glStencilFuncSeparate		MANGLE(StencilFuncSeparate)
#define glStencilMask		MANGLE(StencilMask)
#define glStencilMaskSeparate		MANGLE(StencilMaskSeparate)
#define glStencilOp		MANGLE(StencilOp)
#define glStencilOpSeparateATI		MANGLE(StencilOpSeparateATI)
#define glStencilOpSeparate		MANGLE(StencilOpSeparate)
#define glStencilOpValueAMD		MANGLE(StencilOpValueAMD)
#define glStencilStrokePathInstancedNV		MANGLE(StencilStrokePathInstancedNV)
#define glStencilStrokePathNV		MANGLE(StencilStrokePathNV)
#define glStencilThenCoverFillPathInstancedNV		MANGLE(StencilThenCoverFillPathInstancedNV)
#define glStencilThenCoverFillPathNV		MANGLE(StencilThenCoverFillPathNV)
#define glStencilThenCoverStrokePathInstancedNV		MANGLE(StencilThenCoverStrokePathInstancedNV)
#define glStencilThenCoverStrokePathNV		MANGLE(StencilThenCoverStrokePathNV)
#define glStopInstrumentsSGIX		MANGLE(StopInstrumentsSGIX)
#define glStringMarkerGREMEDY		MANGLE(StringMarkerGREMEDY)
#define glSwizzleEXT		MANGLE(SwizzleEXT)
#define glSyncTextureINTEL		MANGLE(SyncTextureINTEL)
#define glTagSampleBufferSGIX		MANGLE(TagSampleBufferSGIX)
#define glTangent3bEXT		MANGLE(Tangent3bEXT)
#define glTangent3bvEXT		MANGLE(Tangent3bvEXT)
#define glTangent3dEXT		MANGLE(Tangent3dEXT)
#define glTangent3dvEXT		MANGLE(Tangent3dvEXT)
#define glTangent3fEXT		MANGLE(Tangent3fEXT)
#define glTangent3fvEXT		MANGLE(Tangent3fvEXT)
#define glTangent3iEXT		MANGLE(Tangent3iEXT)
#define glTangent3ivEXT		MANGLE(Tangent3ivEXT)
#define glTangent3sEXT		MANGLE(Tangent3sEXT)
#define glTangent3svEXT		MANGLE(Tangent3svEXT)
#define glTangentPointerEXT		MANGLE(TangentPointerEXT)
#define glTbufferMask3DFX		MANGLE(TbufferMask3DFX)
#define glTessellationFactorAMD		MANGLE(TessellationFactorAMD)
#define glTessellationModeAMD		MANGLE(TessellationModeAMD)
#define glTestFenceAPPLE		MANGLE(TestFenceAPPLE)
#define glTestFenceNV		MANGLE(TestFenceNV)
#define glTestObjectAPPLE		MANGLE(TestObjectAPPLE)
#define glTexBufferARB		MANGLE(TexBufferARB)
#define glTexBufferEXT		MANGLE(TexBufferEXT)
#define glTexBuffer		MANGLE(TexBuffer)
#define glTexBufferRange		MANGLE(TexBufferRange)
#define glTexBumpParameterfvATI		MANGLE(TexBumpParameterfvATI)
#define glTexBumpParameterivATI		MANGLE(TexBumpParameterivATI)
#define glTexCoord1bOES		MANGLE(TexCoord1bOES)
#define glTexCoord1bvOES		MANGLE(TexCoord1bvOES)
#define glTexCoord1d		MANGLE(TexCoord1d)
#define glTexCoord1dv		MANGLE(TexCoord1dv)
#define glTexCoord1f		MANGLE(TexCoord1f)
#define glTexCoord1fv		MANGLE(TexCoord1fv)
#define glTexCoord1hNV		MANGLE(TexCoord1hNV)
#define glTexCoord1hvNV		MANGLE(TexCoord1hvNV)
#define glTexCoord1i		MANGLE(TexCoord1i)
#define glTexCoord1iv		MANGLE(TexCoord1iv)
#define glTexCoord1s		MANGLE(TexCoord1s)
#define glTexCoord1sv		MANGLE(TexCoord1sv)
#define glTexCoord1xOES		MANGLE(TexCoord1xOES)
#define glTexCoord1xvOES		MANGLE(TexCoord1xvOES)
#define glTexCoord2bOES		MANGLE(TexCoord2bOES)
#define glTexCoord2bvOES		MANGLE(TexCoord2bvOES)
#define glTexCoord2d		MANGLE(TexCoord2d)
#define glTexCoord2dv		MANGLE(TexCoord2dv)
#define glTexCoord2fColor3fVertex3fSUN		MANGLE(TexCoord2fColor3fVertex3fSUN)
#define glTexCoord2fColor3fVertex3fvSUN		MANGLE(TexCoord2fColor3fVertex3fvSUN)
#define glTexCoord2fColor4fNormal3fVertex3fSUN		MANGLE(TexCoord2fColor4fNormal3fVertex3fSUN)
#define glTexCoord2fColor4fNormal3fVertex3fvSUN		MANGLE(TexCoord2fColor4fNormal3fVertex3fvSUN)
#define glTexCoord2fColor4ubVertex3fSUN		MANGLE(TexCoord2fColor4ubVertex3fSUN)
#define glTexCoord2fColor4ubVertex3fvSUN		MANGLE(TexCoord2fColor4ubVertex3fvSUN)
#define glTexCoord2f		MANGLE(TexCoord2f)
#define glTexCoord2fNormal3fVertex3fSUN		MANGLE(TexCoord2fNormal3fVertex3fSUN)
#define glTexCoord2fNormal3fVertex3fvSUN		MANGLE(TexCoord2fNormal3fVertex3fvSUN)
#define glTexCoord2fVertex3fSUN		MANGLE(TexCoord2fVertex3fSUN)
#define glTexCoord2fVertex3fvSUN		MANGLE(TexCoord2fVertex3fvSUN)
#define glTexCoord2fv		MANGLE(TexCoord2fv)
#define glTexCoord2hNV		MANGLE(TexCoord2hNV)
#define glTexCoord2hvNV		MANGLE(TexCoord2hvNV)
#define glTexCoord2i		MANGLE(TexCoord2i)
#define glTexCoord2iv		MANGLE(TexCoord2iv)
#define glTexCoord2s		MANGLE(TexCoord2s)
#define glTexCoord2sv		MANGLE(TexCoord2sv)
#define glTexCoord2xOES		MANGLE(TexCoord2xOES)
#define glTexCoord2xvOES		MANGLE(TexCoord2xvOES)
#define glTexCoord3bOES		MANGLE(TexCoord3bOES)
#define glTexCoord3bvOES		MANGLE(TexCoord3bvOES)
#define glTexCoord3d		MANGLE(TexCoord3d)
#define glTexCoord3dv		MANGLE(TexCoord3dv)
#define glTexCoord3f		MANGLE(TexCoord3f)
#define glTexCoord3fv		MANGLE(TexCoord3fv)
#define glTexCoord3hNV		MANGLE(TexCoord3hNV)
#define glTexCoord3hvNV		MANGLE(TexCoord3hvNV)
#define glTexCoord3i		MANGLE(TexCoord3i)
#define glTexCoord3iv		MANGLE(TexCoord3iv)
#define glTexCoord3s		MANGLE(TexCoord3s)
#define glTexCoord3sv		MANGLE(TexCoord3sv)
#define glTexCoord3xOES		MANGLE(TexCoord3xOES)
#define glTexCoord3xvOES		MANGLE(TexCoord3xvOES)
#define glTexCoord4bOES		MANGLE(TexCoord4bOES)
#define glTexCoord4bvOES		MANGLE(TexCoord4bvOES)
#define glTexCoord4d		MANGLE(TexCoord4d)
#define glTexCoord4dv		MANGLE(TexCoord4dv)
#define glTexCoord4fColor4fNormal3fVertex4fSUN		MANGLE(TexCoord4fColor4fNormal3fVertex4fSUN)
#define glTexCoord4fColor4fNormal3fVertex4fvSUN		MANGLE(TexCoord4fColor4fNormal3fVertex4fvSUN)
#define glTexCoord4f		MANGLE(TexCoord4f)
#define glTexCoord4fVertex4fSUN		MANGLE(TexCoord4fVertex4fSUN)
#define glTexCoord4fVertex4fvSUN		MANGLE(TexCoord4fVertex4fvSUN)
#define glTexCoord4fv		MANGLE(TexCoord4fv)
#define glTexCoord4hNV		MANGLE(TexCoord4hNV)
#define glTexCoord4hvNV		MANGLE(TexCoord4hvNV)
#define glTexCoord4i		MANGLE(TexCoord4i)
#define glTexCoord4iv		MANGLE(TexCoord4iv)
#define glTexCoord4s		MANGLE(TexCoord4s)
#define glTexCoord4sv		MANGLE(TexCoord4sv)
#define glTexCoord4xOES		MANGLE(TexCoord4xOES)
#define glTexCoord4xvOES		MANGLE(TexCoord4xvOES)
#define glTexCoordFormatNV		MANGLE(TexCoordFormatNV)
#define glTexCoordP1ui		MANGLE(TexCoordP1ui)
#define glTexCoordP1uiv		MANGLE(TexCoordP1uiv)
#define glTexCoordP2ui		MANGLE(TexCoordP2ui)
#define glTexCoordP2uiv		MANGLE(TexCoordP2uiv)
#define glTexCoordP3ui		MANGLE(TexCoordP3ui)
#define glTexCoordP3uiv		MANGLE(TexCoordP3uiv)
#define glTexCoordP4ui		MANGLE(TexCoordP4ui)
#define glTexCoordP4uiv		MANGLE(TexCoordP4uiv)
#define glTexCoordPointerEXT		MANGLE(TexCoordPointerEXT)
#define glTexCoordPointerListIBM		MANGLE(TexCoordPointerListIBM)
#define glTexCoordPointer		MANGLE(TexCoordPointer)
#define glTexCoordPointervINTEL		MANGLE(TexCoordPointervINTEL)
#define glTexEnvf		MANGLE(TexEnvf)
#define glTexEnvfv		MANGLE(TexEnvfv)
#define glTexEnvi		MANGLE(TexEnvi)
#define glTexEnviv		MANGLE(TexEnviv)
#define glTexEnvxOES		MANGLE(TexEnvxOES)
#define glTexEnvxvOES		MANGLE(TexEnvxvOES)
#define glTexFilterFuncSGIS		MANGLE(TexFilterFuncSGIS)
#define glTexGend		MANGLE(TexGend)
#define glTexGendv		MANGLE(TexGendv)
#define glTexGenf		MANGLE(TexGenf)
#define glTexGenfv		MANGLE(TexGenfv)
#define glTexGeni		MANGLE(TexGeni)
#define glTexGeniv		MANGLE(TexGeniv)
#define glTexGenxOES		MANGLE(TexGenxOES)
#define glTexGenxvOES		MANGLE(TexGenxvOES)
#define glTexImage1D		MANGLE(TexImage1D)
#define glTexImage2D		MANGLE(TexImage2D)
#define glTexImage2DMultisampleCoverageNV		MANGLE(TexImage2DMultisampleCoverageNV)
#define glTexImage2DMultisample		MANGLE(TexImage2DMultisample)
#define glTexImage3DEXT		MANGLE(TexImage3DEXT)
#define glTexImage3D		MANGLE(TexImage3D)
#define glTexImage3DMultisampleCoverageNV		MANGLE(TexImage3DMultisampleCoverageNV)
#define glTexImage3DMultisample		MANGLE(TexImage3DMultisample)
#define glTexImage4DSGIS		MANGLE(TexImage4DSGIS)
#define glTexPageCommitmentARB		MANGLE(TexPageCommitmentARB)
#define glTexParameterf		MANGLE(TexParameterf)
#define glTexParameterfv		MANGLE(TexParameterfv)
#define glTexParameterIivEXT		MANGLE(TexParameterIivEXT)
#define glTexParameterIiv		MANGLE(TexParameterIiv)
#define glTexParameteri		MANGLE(TexParameteri)
#define glTexParameterIuivEXT		MANGLE(TexParameterIuivEXT)
#define glTexParameterIuiv		MANGLE(TexParameterIuiv)
#define glTexParameteriv		MANGLE(TexParameteriv)
#define glTexParameterxOES		MANGLE(TexParameterxOES)
#define glTexParameterxvOES		MANGLE(TexParameterxvOES)
#define glTexRenderbufferNV		MANGLE(TexRenderbufferNV)
#define glTexStorage1D		MANGLE(TexStorage1D)
#define glTexStorage2D		MANGLE(TexStorage2D)
#define glTexStorage2DMultisample		MANGLE(TexStorage2DMultisample)
#define glTexStorage3D		MANGLE(TexStorage3D)
#define glTexStorage3DMultisample		MANGLE(TexStorage3DMultisample)
#define glTexStorageSparseAMD		MANGLE(TexStorageSparseAMD)
#define glTexSubImage1DEXT		MANGLE(TexSubImage1DEXT)
#define glTexSubImage1D		MANGLE(TexSubImage1D)
#define glTexSubImage2DEXT		MANGLE(TexSubImage2DEXT)
#define glTexSubImage2D		MANGLE(TexSubImage2D)
#define glTexSubImage3DEXT		MANGLE(TexSubImage3DEXT)
#define glTexSubImage3D		MANGLE(TexSubImage3D)
#define glTexSubImage4DSGIS		MANGLE(TexSubImage4DSGIS)
#define glTextureBarrier		MANGLE(TextureBarrier)
#define glTextureBarrierNV		MANGLE(TextureBarrierNV)
#define glTextureBufferEXT		MANGLE(TextureBufferEXT)
#define glTextureBuffer		MANGLE(TextureBuffer)
#define glTextureBufferRangeEXT		MANGLE(TextureBufferRangeEXT)
#define glTextureBufferRange		MANGLE(TextureBufferRange)
#define glTextureColorMaskSGIS		MANGLE(TextureColorMaskSGIS)
#define glTextureImage1DEXT		MANGLE(TextureImage1DEXT)
#define glTextureImage2DEXT		MANGLE(TextureImage2DEXT)
#define glTextureImage2DMultisampleCoverageNV		MANGLE(TextureImage2DMultisampleCoverageNV)
#define glTextureImage2DMultisampleNV		MANGLE(TextureImage2DMultisampleNV)
#define glTextureImage3DEXT		MANGLE(TextureImage3DEXT)
#define glTextureImage3DMultisampleCoverageNV		MANGLE(TextureImage3DMultisampleCoverageNV)
#define glTextureImage3DMultisampleNV		MANGLE(TextureImage3DMultisampleNV)
#define glTextureLightEXT		MANGLE(TextureLightEXT)
#define glTextureMaterialEXT		MANGLE(TextureMaterialEXT)
#define glTextureNormalEXT		MANGLE(TextureNormalEXT)
#define glTexturePageCommitmentEXT		MANGLE(TexturePageCommitmentEXT)
#define glTextureParameterfEXT		MANGLE(TextureParameterfEXT)
#define glTextureParameterf		MANGLE(TextureParameterf)
#define glTextureParameterfvEXT		MANGLE(TextureParameterfvEXT)
#define glTextureParameterfv		MANGLE(TextureParameterfv)
#define glTextureParameteriEXT		MANGLE(TextureParameteriEXT)
#define glTextureParameterIivEXT		MANGLE(TextureParameterIivEXT)
#define glTextureParameterIiv		MANGLE(TextureParameterIiv)
#define glTextureParameteri		MANGLE(TextureParameteri)
#define glTextureParameterIuivEXT		MANGLE(TextureParameterIuivEXT)
#define glTextureParameterIuiv		MANGLE(TextureParameterIuiv)
#define glTextureParameterivEXT		MANGLE(TextureParameterivEXT)
#define glTextureParameteriv		MANGLE(TextureParameteriv)
#define glTextureRangeAPPLE		MANGLE(TextureRangeAPPLE)
#define glTextureRenderbufferEXT		MANGLE(TextureRenderbufferEXT)
#define glTextureStorage1DEXT		MANGLE(TextureStorage1DEXT)
#define glTextureStorage1D		MANGLE(TextureStorage1D)
#define glTextureStorage2DEXT		MANGLE(TextureStorage2DEXT)
#define glTextureStorage2D		MANGLE(TextureStorage2D)
#define glTextureStorage2DMultisampleEXT		MANGLE(TextureStorage2DMultisampleEXT)
#define glTextureStorage2DMultisample		MANGLE(TextureStorage2DMultisample)
#define glTextureStorage3DEXT		MANGLE(TextureStorage3DEXT)
#define glTextureStorage3D		MANGLE(TextureStorage3D)
#define glTextureStorage3DMultisampleEXT		MANGLE(TextureStorage3DMultisampleEXT)
#define glTextureStorage3DMultisample		MANGLE(TextureStorage3DMultisample)
#define glTextureStorageSparseAMD		MANGLE(TextureStorageSparseAMD)
#define glTextureSubImage1DEXT		MANGLE(TextureSubImage1DEXT)
#define glTextureSubImage1D		MANGLE(TextureSubImage1D)
#define glTextureSubImage2DEXT		MANGLE(TextureSubImage2DEXT)
#define glTextureSubImage2D		MANGLE(TextureSubImage2D)
#define glTextureSubImage3DEXT		MANGLE(TextureSubImage3DEXT)
#define glTextureSubImage3D		MANGLE(TextureSubImage3D)
#define glTextureView		MANGLE(TextureView)
#define glTrackMatrixNV		MANGLE(TrackMatrixNV)
#define glTransformFeedbackAttribsNV		MANGLE(TransformFeedbackAttribsNV)
#define glTransformFeedbackBufferBase		MANGLE(TransformFeedbackBufferBase)
#define glTransformFeedbackBufferRange		MANGLE(TransformFeedbackBufferRange)
#define glTransformFeedbackStreamAttribsNV		MANGLE(TransformFeedbackStreamAttribsNV)
#define glTransformFeedbackVaryingsEXT		MANGLE(TransformFeedbackVaryingsEXT)
#define glTransformFeedbackVaryings		MANGLE(TransformFeedbackVaryings)
#define glTransformFeedbackVaryingsNV		MANGLE(TransformFeedbackVaryingsNV)
#define glTransformPathNV		MANGLE(TransformPathNV)
#define glTranslated		MANGLE(Translated)
#define glTranslatef		MANGLE(Translatef)
#define glTranslatexOES		MANGLE(TranslatexOES)
#define glUniform1d		MANGLE(Uniform1d)
#define glUniform1dv		MANGLE(Uniform1dv)
#define glUniform1fARB		MANGLE(Uniform1fARB)
#define glUniform1f		MANGLE(Uniform1f)
#define glUniform1fvARB		MANGLE(Uniform1fvARB)
#define glUniform1fv		MANGLE(Uniform1fv)
#define glUniform1i64NV		MANGLE(Uniform1i64NV)
#define glUniform1i64vNV		MANGLE(Uniform1i64vNV)
#define glUniform1iARB		MANGLE(Uniform1iARB)
#define glUniform1i		MANGLE(Uniform1i)
#define glUniform1ivARB		MANGLE(Uniform1ivARB)
#define glUniform1iv		MANGLE(Uniform1iv)
#define glUniform1ui64NV		MANGLE(Uniform1ui64NV)
#define glUniform1ui64vNV		MANGLE(Uniform1ui64vNV)
#define glUniform1uiEXT		MANGLE(Uniform1uiEXT)
#define glUniform1ui		MANGLE(Uniform1ui)
#define glUniform1uivEXT		MANGLE(Uniform1uivEXT)
#define glUniform1uiv		MANGLE(Uniform1uiv)
#define glUniform2d		MANGLE(Uniform2d)
#define glUniform2dv		MANGLE(Uniform2dv)
#define glUniform2fARB		MANGLE(Uniform2fARB)
#define glUniform2f		MANGLE(Uniform2f)
#define glUniform2fvARB		MANGLE(Uniform2fvARB)
#define glUniform2fv		MANGLE(Uniform2fv)
#define glUniform2i64NV		MANGLE(Uniform2i64NV)
#define glUniform2i64vNV		MANGLE(Uniform2i64vNV)
#define glUniform2iARB		MANGLE(Uniform2iARB)
#define glUniform2i		MANGLE(Uniform2i)
#define glUniform2ivARB		MANGLE(Uniform2ivARB)
#define glUniform2iv		MANGLE(Uniform2iv)
#define glUniform2ui64NV		MANGLE(Uniform2ui64NV)
#define glUniform2ui64vNV		MANGLE(Uniform2ui64vNV)
#define glUniform2uiEXT		MANGLE(Uniform2uiEXT)
#define glUniform2ui		MANGLE(Uniform2ui)
#define glUniform2uivEXT		MANGLE(Uniform2uivEXT)
#define glUniform2uiv		MANGLE(Uniform2uiv)
#define glUniform3d		MANGLE(Uniform3d)
#define glUniform3dv		MANGLE(Uniform3dv)
#define glUniform3fARB		MANGLE(Uniform3fARB)
#define glUniform3f		MANGLE(Uniform3f)
#define glUniform3fvARB		MANGLE(Uniform3fvARB)
#define glUniform3fv		MANGLE(Uniform3fv)
#define glUniform3i64NV		MANGLE(Uniform3i64NV)
#define glUniform3i64vNV		MANGLE(Uniform3i64vNV)
#define glUniform3iARB		MANGLE(Uniform3iARB)
#define glUniform3i		MANGLE(Uniform3i)
#define glUniform3ivARB		MANGLE(Uniform3ivARB)
#define glUniform3iv		MANGLE(Uniform3iv)
#define glUniform3ui64NV		MANGLE(Uniform3ui64NV)
#define glUniform3ui64vNV		MANGLE(Uniform3ui64vNV)
#define glUniform3uiEXT		MANGLE(Uniform3uiEXT)
#define glUniform3ui		MANGLE(Uniform3ui)
#define glUniform3uivEXT		MANGLE(Uniform3uivEXT)
#define glUniform3uiv		MANGLE(Uniform3uiv)
#define glUniform4d		MANGLE(Uniform4d)
#define glUniform4dv		MANGLE(Uniform4dv)
#define glUniform4fARB		MANGLE(Uniform4fARB)
#define glUniform4f		MANGLE(Uniform4f)
#define glUniform4fvARB		MANGLE(Uniform4fvARB)
#define glUniform4fv		MANGLE(Uniform4fv)
#define glUniform4i64NV		MANGLE(Uniform4i64NV)
#define glUniform4i64vNV		MANGLE(Uniform4i64vNV)
#define glUniform4iARB		MANGLE(Uniform4iARB)
#define glUniform4i		MANGLE(Uniform4i)
#define glUniform4ivARB		MANGLE(Uniform4ivARB)
#define glUniform4iv		MANGLE(Uniform4iv)
#define glUniform4ui64NV		MANGLE(Uniform4ui64NV)
#define glUniform4ui64vNV		MANGLE(Uniform4ui64vNV)
#define glUniform4uiEXT		MANGLE(Uniform4uiEXT)
#define glUniform4ui		MANGLE(Uniform4ui)
#define glUniform4uivEXT		MANGLE(Uniform4uivEXT)
#define glUniform4uiv		MANGLE(Uniform4uiv)
#define glUniformBlockBinding		MANGLE(UniformBlockBinding)
#define glUniformBufferEXT		MANGLE(UniformBufferEXT)
#define glUniformHandleui64ARB		MANGLE(UniformHandleui64ARB)
#define glUniformHandleui64NV		MANGLE(UniformHandleui64NV)
#define glUniformHandleui64vARB		MANGLE(UniformHandleui64vARB)
#define glUniformHandleui64vNV		MANGLE(UniformHandleui64vNV)
#define glUniformMatrix2dv		MANGLE(UniformMatrix2dv)
#define glUniformMatrix2fvARB		MANGLE(UniformMatrix2fvARB)
#define glUniformMatrix2fv		MANGLE(UniformMatrix2fv)
#define glUniformMatrix2x3dv		MANGLE(UniformMatrix2x3dv)
#define glUniformMatrix2x3fv		MANGLE(UniformMatrix2x3fv)
#define glUniformMatrix2x4dv		MANGLE(UniformMatrix2x4dv)
#define glUniformMatrix2x4fv		MANGLE(UniformMatrix2x4fv)
#define glUniformMatrix3dv		MANGLE(UniformMatrix3dv)
#define glUniformMatrix3fvARB		MANGLE(UniformMatrix3fvARB)
#define glUniformMatrix3fv		MANGLE(UniformMatrix3fv)
#define glUniformMatrix3x2dv		MANGLE(UniformMatrix3x2dv)
#define glUniformMatrix3x2fv		MANGLE(UniformMatrix3x2fv)
#define glUniformMatrix3x4dv		MANGLE(UniformMatrix3x4dv)
#define glUniformMatrix3x4fv		MANGLE(UniformMatrix3x4fv)
#define glUniformMatrix4dv		MANGLE(UniformMatrix4dv)
#define glUniformMatrix4fvARB		MANGLE(UniformMatrix4fvARB)
#define glUniformMatrix4fv		MANGLE(UniformMatrix4fv)
#define glUniformMatrix4x2dv		MANGLE(UniformMatrix4x2dv)
#define glUniformMatrix4x2fv		MANGLE(UniformMatrix4x2fv)
#define glUniformMatrix4x3dv		MANGLE(UniformMatrix4x3dv)
#define glUniformMatrix4x3fv		MANGLE(UniformMatrix4x3fv)
#define glUniformSubroutinesuiv		MANGLE(UniformSubroutinesuiv)
#define glUniformui64NV		MANGLE(Uniformui64NV)
#define glUniformui64vNV		MANGLE(Uniformui64vNV)
#define glUnlockArraysEXT		MANGLE(UnlockArraysEXT)
#define glUnmapBufferARB		MANGLE(UnmapBufferARB)
#define glUnmapBuffer		MANGLE(UnmapBuffer)
#define glUnmapNamedBufferEXT		MANGLE(UnmapNamedBufferEXT)
#define glUnmapNamedBuffer		MANGLE(UnmapNamedBuffer)
#define glUnmapObjectBufferATI		MANGLE(UnmapObjectBufferATI)
#define glUnmapTexture2DINTEL		MANGLE(UnmapTexture2DINTEL)
#define glUpdateObjectBufferATI		MANGLE(UpdateObjectBufferATI)
#define glUseProgram		MANGLE(UseProgram)
#define glUseProgramObjectARB		MANGLE(UseProgramObjectARB)
#define glUseProgramStages		MANGLE(UseProgramStages)
#define glUseShaderProgramEXT		MANGLE(UseShaderProgramEXT)
#define glValidateProgramARB		MANGLE(ValidateProgramARB)
#define glValidateProgram		MANGLE(ValidateProgram)
#define glValidateProgramPipeline		MANGLE(ValidateProgramPipeline)
#define glVariantArrayObjectATI		MANGLE(VariantArrayObjectATI)
#define glVariantbvEXT		MANGLE(VariantbvEXT)
#define glVariantdvEXT		MANGLE(VariantdvEXT)
#define glVariantfvEXT		MANGLE(VariantfvEXT)
#define glVariantivEXT		MANGLE(VariantivEXT)
#define glVariantPointerEXT		MANGLE(VariantPointerEXT)
#define glVariantsvEXT		MANGLE(VariantsvEXT)
#define glVariantubvEXT		MANGLE(VariantubvEXT)
#define glVariantuivEXT		MANGLE(VariantuivEXT)
#define glVariantusvEXT		MANGLE(VariantusvEXT)
#define glVDPAUFiniNV		MANGLE(VDPAUFiniNV)
#define glVDPAUGetSurfaceivNV		MANGLE(VDPAUGetSurfaceivNV)
#define glVDPAUInitNV		MANGLE(VDPAUInitNV)
#define glVDPAUIsSurfaceNV		MANGLE(VDPAUIsSurfaceNV)
#define glVDPAUMapSurfacesNV		MANGLE(VDPAUMapSurfacesNV)
#define glVDPAURegisterOutputSurfaceNV		MANGLE(VDPAURegisterOutputSurfaceNV)
#define glVDPAURegisterVideoSurfaceNV		MANGLE(VDPAURegisterVideoSurfaceNV)
#define glVDPAUSurfaceAccessNV		MANGLE(VDPAUSurfaceAccessNV)
#define glVDPAUUnmapSurfacesNV		MANGLE(VDPAUUnmapSurfacesNV)
#define glVDPAUUnregisterSurfaceNV		MANGLE(VDPAUUnregisterSurfaceNV)
#define glVertex2bOES		MANGLE(Vertex2bOES)
#define glVertex2bvOES		MANGLE(Vertex2bvOES)
#define glVertex2d		MANGLE(Vertex2d)
#define glVertex2dv		MANGLE(Vertex2dv)
#define glVertex2f		MANGLE(Vertex2f)
#define glVertex2fv		MANGLE(Vertex2fv)
#define glVertex2hNV		MANGLE(Vertex2hNV)
#define glVertex2hvNV		MANGLE(Vertex2hvNV)
#define glVertex2i		MANGLE(Vertex2i)
#define glVertex2iv		MANGLE(Vertex2iv)
#define glVertex2s		MANGLE(Vertex2s)
#define glVertex2sv		MANGLE(Vertex2sv)
#define glVertex2xOES		MANGLE(Vertex2xOES)
#define glVertex2xvOES		MANGLE(Vertex2xvOES)
#define glVertex3bOES		MANGLE(Vertex3bOES)
#define glVertex3bvOES		MANGLE(Vertex3bvOES)
#define glVertex3d		MANGLE(Vertex3d)
#define glVertex3dv		MANGLE(Vertex3dv)
#define glVertex3f		MANGLE(Vertex3f)
#define glVertex3fv		MANGLE(Vertex3fv)
#define glVertex3hNV		MANGLE(Vertex3hNV)
#define glVertex3hvNV		MANGLE(Vertex3hvNV)
#define glVertex3i		MANGLE(Vertex3i)
#define glVertex3iv		MANGLE(Vertex3iv)
#define glVertex3s		MANGLE(Vertex3s)
#define glVertex3sv		MANGLE(Vertex3sv)
#define glVertex3xOES		MANGLE(Vertex3xOES)
#define glVertex3xvOES		MANGLE(Vertex3xvOES)
#define glVertex4bOES		MANGLE(Vertex4bOES)
#define glVertex4bvOES		MANGLE(Vertex4bvOES)
#define glVertex4d		MANGLE(Vertex4d)
#define glVertex4dv		MANGLE(Vertex4dv)
#define glVertex4f		MANGLE(Vertex4f)
#define glVertex4fv		MANGLE(Vertex4fv)
#define glVertex4hNV		MANGLE(Vertex4hNV)
#define glVertex4hvNV		MANGLE(Vertex4hvNV)
#define glVertex4i		MANGLE(Vertex4i)
#define glVertex4iv		MANGLE(Vertex4iv)
#define glVertex4s		MANGLE(Vertex4s)
#define glVertex4sv		MANGLE(Vertex4sv)
#define glVertex4xOES		MANGLE(Vertex4xOES)
#define glVertex4xvOES		MANGLE(Vertex4xvOES)
#define glVertexArrayAttribBinding		MANGLE(VertexArrayAttribBinding)
#define glVertexArrayAttribFormat		MANGLE(VertexArrayAttribFormat)
#define glVertexArrayAttribIFormat		MANGLE(VertexArrayAttribIFormat)
#define glVertexArrayAttribLFormat		MANGLE(VertexArrayAttribLFormat)
#define glVertexArrayBindingDivisor		MANGLE(VertexArrayBindingDivisor)
#define glVertexArrayBindVertexBufferEXT		MANGLE(VertexArrayBindVertexBufferEXT)
#define glVertexArrayColorOffsetEXT		MANGLE(VertexArrayColorOffsetEXT)
#define glVertexArrayEdgeFlagOffsetEXT		MANGLE(VertexArrayEdgeFlagOffsetEXT)
#define glVertexArrayElementBuffer		MANGLE(VertexArrayElementBuffer)
#define glVertexArrayFogCoordOffsetEXT		MANGLE(VertexArrayFogCoordOffsetEXT)
#define glVertexArrayIndexOffsetEXT		MANGLE(VertexArrayIndexOffsetEXT)
#define glVertexArrayMultiTexCoordOffsetEXT		MANGLE(VertexArrayMultiTexCoordOffsetEXT)
#define glVertexArrayNormalOffsetEXT		MANGLE(VertexArrayNormalOffsetEXT)
#define glVertexArrayParameteriAPPLE		MANGLE(VertexArrayParameteriAPPLE)
#define glVertexArrayRangeAPPLE		MANGLE(VertexArrayRangeAPPLE)
#define glVertexArrayRangeNV		MANGLE(VertexArrayRangeNV)
#define glVertexArraySecondaryColorOffsetEXT		MANGLE(VertexArraySecondaryColorOffsetEXT)
#define glVertexArrayTexCoordOffsetEXT		MANGLE(VertexArrayTexCoordOffsetEXT)
#define glVertexArrayVertexAttribBindingEXT		MANGLE(VertexArrayVertexAttribBindingEXT)
#define glVertexArrayVertexAttribDivisorEXT		MANGLE(VertexArrayVertexAttribDivisorEXT)
#define glVertexArrayVertexAttribFormatEXT		MANGLE(VertexArrayVertexAttribFormatEXT)
#define glVertexArrayVertexAttribIFormatEXT		MANGLE(VertexArrayVertexAttribIFormatEXT)
#define glVertexArrayVertexAttribIOffsetEXT		MANGLE(VertexArrayVertexAttribIOffsetEXT)
#define glVertexArrayVertexAttribLFormatEXT		MANGLE(VertexArrayVertexAttribLFormatEXT)
#define glVertexArrayVertexAttribLOffsetEXT		MANGLE(VertexArrayVertexAttribLOffsetEXT)
#define glVertexArrayVertexAttribOffsetEXT		MANGLE(VertexArrayVertexAttribOffsetEXT)
#define glVertexArrayVertexBindingDivisorEXT		MANGLE(VertexArrayVertexBindingDivisorEXT)
#define glVertexArrayVertexBuffer		MANGLE(VertexArrayVertexBuffer)
#define glVertexArrayVertexBuffers		MANGLE(VertexArrayVertexBuffers)
#define glVertexArrayVertexOffsetEXT		MANGLE(VertexArrayVertexOffsetEXT)
#define glVertexAttrib1dARB		MANGLE(VertexAttrib1dARB)
#define glVertexAttrib1d		MANGLE(VertexAttrib1d)
#define glVertexAttrib1dNV		MANGLE(VertexAttrib1dNV)
#define glVertexAttrib1dvARB		MANGLE(VertexAttrib1dvARB)
#define glVertexAttrib1dv		MANGLE(VertexAttrib1dv)
#define glVertexAttrib1dvNV		MANGLE(VertexAttrib1dvNV)
#define glVertexAttrib1fARB		MANGLE(VertexAttrib1fARB)
#define glVertexAttrib1f		MANGLE(VertexAttrib1f)
#define glVertexAttrib1fNV		MANGLE(VertexAttrib1fNV)
#define glVertexAttrib1fvARB		MANGLE(VertexAttrib1fvARB)
#define glVertexAttrib1fv		MANGLE(VertexAttrib1fv)
#define glVertexAttrib1fvNV		MANGLE(VertexAttrib1fvNV)
#define glVertexAttrib1hNV		MANGLE(VertexAttrib1hNV)
#define glVertexAttrib1hvNV		MANGLE(VertexAttrib1hvNV)
#define glVertexAttrib1sARB		MANGLE(VertexAttrib1sARB)
#define glVertexAttrib1s		MANGLE(VertexAttrib1s)
#define glVertexAttrib1sNV		MANGLE(VertexAttrib1sNV)
#define glVertexAttrib1svARB		MANGLE(VertexAttrib1svARB)
#define glVertexAttrib1sv		MANGLE(VertexAttrib1sv)
#define glVertexAttrib1svNV		MANGLE(VertexAttrib1svNV)
#define glVertexAttrib2dARB		MANGLE(VertexAttrib2dARB)
#define glVertexAttrib2d		MANGLE(VertexAttrib2d)
#define glVertexAttrib2dNV		MANGLE(VertexAttrib2dNV)
#define glVertexAttrib2dvARB		MANGLE(VertexAttrib2dvARB)
#define glVertexAttrib2dv		MANGLE(VertexAttrib2dv)
#define glVertexAttrib2dvNV		MANGLE(VertexAttrib2dvNV)
#define glVertexAttrib2fARB		MANGLE(VertexAttrib2fARB)
#define glVertexAttrib2f		MANGLE(VertexAttrib2f)
#define glVertexAttrib2fNV		MANGLE(VertexAttrib2fNV)
#define glVertexAttrib2fvARB		MANGLE(VertexAttrib2fvARB)
#define glVertexAttrib2fv		MANGLE(VertexAttrib2fv)
#define glVertexAttrib2fvNV		MANGLE(VertexAttrib2fvNV)
#define glVertexAttrib2hNV		MANGLE(VertexAttrib2hNV)
#define glVertexAttrib2hvNV		MANGLE(VertexAttrib2hvNV)
#define glVertexAttrib2sARB		MANGLE(VertexAttrib2sARB)
#define glVertexAttrib2s		MANGLE(VertexAttrib2s)
#define glVertexAttrib2sNV		MANGLE(VertexAttrib2sNV)
#define glVertexAttrib2svARB		MANGLE(VertexAttrib2svARB)
#define glVertexAttrib2sv		MANGLE(VertexAttrib2sv)
#define glVertexAttrib2svNV		MANGLE(VertexAttrib2svNV)
#define glVertexAttrib3dARB		MANGLE(VertexAttrib3dARB)
#define glVertexAttrib3d		MANGLE(VertexAttrib3d)
#define glVertexAttrib3dNV		MANGLE(VertexAttrib3dNV)
#define glVertexAttrib3dvARB		MANGLE(VertexAttrib3dvARB)
#define glVertexAttrib3dv		MANGLE(VertexAttrib3dv)
#define glVertexAttrib3dvNV		MANGLE(VertexAttrib3dvNV)
#define glVertexAttrib3fARB		MANGLE(VertexAttrib3fARB)
#define glVertexAttrib3f		MANGLE(VertexAttrib3f)
#define glVertexAttrib3fNV		MANGLE(VertexAttrib3fNV)
#define glVertexAttrib3fvARB		MANGLE(VertexAttrib3fvARB)
#define glVertexAttrib3fv		MANGLE(VertexAttrib3fv)
#define glVertexAttrib3fvNV		MANGLE(VertexAttrib3fvNV)
#define glVertexAttrib3hNV		MANGLE(VertexAttrib3hNV)
#define glVertexAttrib3hvNV		MANGLE(VertexAttrib3hvNV)
#define glVertexAttrib3sARB		MANGLE(VertexAttrib3sARB)
#define glVertexAttrib3s		MANGLE(VertexAttrib3s)
#define glVertexAttrib3sNV		MANGLE(VertexAttrib3sNV)
#define glVertexAttrib3svARB		MANGLE(VertexAttrib3svARB)
#define glVertexAttrib3sv		MANGLE(VertexAttrib3sv)
#define glVertexAttrib3svNV		MANGLE(VertexAttrib3svNV)
#define glVertexAttrib4bvARB		MANGLE(VertexAttrib4bvARB)
#define glVertexAttrib4bv		MANGLE(VertexAttrib4bv)
#define glVertexAttrib4dARB		MANGLE(VertexAttrib4dARB)
#define glVertexAttrib4d		MANGLE(VertexAttrib4d)
#define glVertexAttrib4dNV		MANGLE(VertexAttrib4dNV)
#define glVertexAttrib4dvARB		MANGLE(VertexAttrib4dvARB)
#define glVertexAttrib4dv		MANGLE(VertexAttrib4dv)
#define glVertexAttrib4dvNV		MANGLE(VertexAttrib4dvNV)
#define glVertexAttrib4fARB		MANGLE(VertexAttrib4fARB)
#define glVertexAttrib4f		MANGLE(VertexAttrib4f)
#define glVertexAttrib4fNV		MANGLE(VertexAttrib4fNV)
#define glVertexAttrib4fvARB		MANGLE(VertexAttrib4fvARB)
#define glVertexAttrib4fv		MANGLE(VertexAttrib4fv)
#define glVertexAttrib4fvNV		MANGLE(VertexAttrib4fvNV)
#define glVertexAttrib4hNV		MANGLE(VertexAttrib4hNV)
#define glVertexAttrib4hvNV		MANGLE(VertexAttrib4hvNV)
#define glVertexAttrib4ivARB		MANGLE(VertexAttrib4ivARB)
#define glVertexAttrib4iv		MANGLE(VertexAttrib4iv)
#define glVertexAttrib4NbvARB		MANGLE(VertexAttrib4NbvARB)
#define glVertexAttrib4Nbv		MANGLE(VertexAttrib4Nbv)
#define glVertexAttrib4NivARB		MANGLE(VertexAttrib4NivARB)
#define glVertexAttrib4Niv		MANGLE(VertexAttrib4Niv)
#define glVertexAttrib4NsvARB		MANGLE(VertexAttrib4NsvARB)
#define glVertexAttrib4Nsv		MANGLE(VertexAttrib4Nsv)
#define glVertexAttrib4NubARB		MANGLE(VertexAttrib4NubARB)
#define glVertexAttrib4Nub		MANGLE(VertexAttrib4Nub)
#define glVertexAttrib4NubvARB		MANGLE(VertexAttrib4NubvARB)
#define glVertexAttrib4Nubv		MANGLE(VertexAttrib4Nubv)
#define glVertexAttrib4NuivARB		MANGLE(VertexAttrib4NuivARB)
#define glVertexAttrib4Nuiv		MANGLE(VertexAttrib4Nuiv)
#define glVertexAttrib4NusvARB		MANGLE(VertexAttrib4NusvARB)
#define glVertexAttrib4Nusv		MANGLE(VertexAttrib4Nusv)
#define glVertexAttrib4sARB		MANGLE(VertexAttrib4sARB)
#define glVertexAttrib4s		MANGLE(VertexAttrib4s)
#define glVertexAttrib4sNV		MANGLE(VertexAttrib4sNV)
#define glVertexAttrib4svARB		MANGLE(VertexAttrib4svARB)
#define glVertexAttrib4sv		MANGLE(VertexAttrib4sv)
#define glVertexAttrib4svNV		MANGLE(VertexAttrib4svNV)
#define glVertexAttrib4ubNV		MANGLE(VertexAttrib4ubNV)
#define glVertexAttrib4ubvARB		MANGLE(VertexAttrib4ubvARB)
#define glVertexAttrib4ubv		MANGLE(VertexAttrib4ubv)
#define glVertexAttrib4ubvNV		MANGLE(VertexAttrib4ubvNV)
#define glVertexAttrib4uivARB		MANGLE(VertexAttrib4uivARB)
#define glVertexAttrib4uiv		MANGLE(VertexAttrib4uiv)
#define glVertexAttrib4usvARB		MANGLE(VertexAttrib4usvARB)
#define glVertexAttrib4usv		MANGLE(VertexAttrib4usv)
#define glVertexAttribArrayObjectATI		MANGLE(VertexAttribArrayObjectATI)
#define glVertexAttribBinding		MANGLE(VertexAttribBinding)
#define glVertexAttribDivisorARB		MANGLE(VertexAttribDivisorARB)
#define glVertexAttribDivisor		MANGLE(VertexAttribDivisor)
#define glVertexAttribFormat		MANGLE(VertexAttribFormat)
#define glVertexAttribFormatNV		MANGLE(VertexAttribFormatNV)
#define glVertexAttribI1iEXT		MANGLE(VertexAttribI1iEXT)
#define glVertexAttribI1i		MANGLE(VertexAttribI1i)
#define glVertexAttribI1ivEXT		MANGLE(VertexAttribI1ivEXT)
#define glVertexAttribI1iv		MANGLE(VertexAttribI1iv)
#define glVertexAttribI1uiEXT		MANGLE(VertexAttribI1uiEXT)
#define glVertexAttribI1ui		MANGLE(VertexAttribI1ui)
#define glVertexAttribI1uivEXT		MANGLE(VertexAttribI1uivEXT)
#define glVertexAttribI1uiv		MANGLE(VertexAttribI1uiv)
#define glVertexAttribI2iEXT		MANGLE(VertexAttribI2iEXT)
#define glVertexAttribI2i		MANGLE(VertexAttribI2i)
#define glVertexAttribI2ivEXT		MANGLE(VertexAttribI2ivEXT)
#define glVertexAttribI2iv		MANGLE(VertexAttribI2iv)
#define glVertexAttribI2uiEXT		MANGLE(VertexAttribI2uiEXT)
#define glVertexAttribI2ui		MANGLE(VertexAttribI2ui)
#define glVertexAttribI2uivEXT		MANGLE(VertexAttribI2uivEXT)
#define glVertexAttribI2uiv		MANGLE(VertexAttribI2uiv)
#define glVertexAttribI3iEXT		MANGLE(VertexAttribI3iEXT)
#define glVertexAttribI3i		MANGLE(VertexAttribI3i)
#define glVertexAttribI3ivEXT		MANGLE(VertexAttribI3ivEXT)
#define glVertexAttribI3iv		MANGLE(VertexAttribI3iv)
#define glVertexAttribI3uiEXT		MANGLE(VertexAttribI3uiEXT)
#define glVertexAttribI3ui		MANGLE(VertexAttribI3ui)
#define glVertexAttribI3uivEXT		MANGLE(VertexAttribI3uivEXT)
#define glVertexAttribI3uiv		MANGLE(VertexAttribI3uiv)
#define glVertexAttribI4bvEXT		MANGLE(VertexAttribI4bvEXT)
#define glVertexAttribI4bv		MANGLE(VertexAttribI4bv)
#define glVertexAttribI4iEXT		MANGLE(VertexAttribI4iEXT)
#define glVertexAttribI4i		MANGLE(VertexAttribI4i)
#define glVertexAttribI4ivEXT		MANGLE(VertexAttribI4ivEXT)
#define glVertexAttribI4iv		MANGLE(VertexAttribI4iv)
#define glVertexAttribI4svEXT		MANGLE(VertexAttribI4svEXT)
#define glVertexAttribI4sv		MANGLE(VertexAttribI4sv)
#define glVertexAttribI4ubvEXT		MANGLE(VertexAttribI4ubvEXT)
#define glVertexAttribI4ubv		MANGLE(VertexAttribI4ubv)
#define glVertexAttribI4uiEXT		MANGLE(VertexAttribI4uiEXT)
#define glVertexAttribI4ui		MANGLE(VertexAttribI4ui)
#define glVertexAttribI4uivEXT		MANGLE(VertexAttribI4uivEXT)
#define glVertexAttribI4uiv		MANGLE(VertexAttribI4uiv)
#define glVertexAttribI4usvEXT		MANGLE(VertexAttribI4usvEXT)
#define glVertexAttribI4usv		MANGLE(VertexAttribI4usv)
#define glVertexAttribIFormat		MANGLE(VertexAttribIFormat)
#define glVertexAttribIFormatNV		MANGLE(VertexAttribIFormatNV)
#define glVertexAttribIPointerEXT		MANGLE(VertexAttribIPointerEXT)
#define glVertexAttribIPointer		MANGLE(VertexAttribIPointer)
#define glVertexAttribL1dEXT		MANGLE(VertexAttribL1dEXT)
#define glVertexAttribL1d		MANGLE(VertexAttribL1d)
#define glVertexAttribL1dvEXT		MANGLE(VertexAttribL1dvEXT)
#define glVertexAttribL1dv		MANGLE(VertexAttribL1dv)
#define glVertexAttribL1i64NV		MANGLE(VertexAttribL1i64NV)
#define glVertexAttribL1i64vNV		MANGLE(VertexAttribL1i64vNV)
#define glVertexAttribL1ui64ARB		MANGLE(VertexAttribL1ui64ARB)
#define glVertexAttribL1ui64NV		MANGLE(VertexAttribL1ui64NV)
#define glVertexAttribL1ui64vARB		MANGLE(VertexAttribL1ui64vARB)
#define glVertexAttribL1ui64vNV		MANGLE(VertexAttribL1ui64vNV)
#define glVertexAttribL2dEXT		MANGLE(VertexAttribL2dEXT)
#define glVertexAttribL2d		MANGLE(VertexAttribL2d)
#define glVertexAttribL2dvEXT		MANGLE(VertexAttribL2dvEXT)
#define glVertexAttribL2dv		MANGLE(VertexAttribL2dv)
#define glVertexAttribL2i64NV		MANGLE(VertexAttribL2i64NV)
#define glVertexAttribL2i64vNV		MANGLE(VertexAttribL2i64vNV)
#define glVertexAttribL2ui64NV		MANGLE(VertexAttribL2ui64NV)
#define glVertexAttribL2ui64vNV		MANGLE(VertexAttribL2ui64vNV)
#define glVertexAttribL3dEXT		MANGLE(VertexAttribL3dEXT)
#define glVertexAttribL3d		MANGLE(VertexAttribL3d)
#define glVertexAttribL3dvEXT		MANGLE(VertexAttribL3dvEXT)
#define glVertexAttribL3dv		MANGLE(VertexAttribL3dv)
#define glVertexAttribL3i64NV		MANGLE(VertexAttribL3i64NV)
#define glVertexAttribL3i64vNV		MANGLE(VertexAttribL3i64vNV)
#define glVertexAttribL3ui64NV		MANGLE(VertexAttribL3ui64NV)
#define glVertexAttribL3ui64vNV		MANGLE(VertexAttribL3ui64vNV)
#define glVertexAttribL4dEXT		MANGLE(VertexAttribL4dEXT)
#define glVertexAttribL4d		MANGLE(VertexAttribL4d)
#define glVertexAttribL4dvEXT		MANGLE(VertexAttribL4dvEXT)
#define glVertexAttribL4dv		MANGLE(VertexAttribL4dv)
#define glVertexAttribL4i64NV		MANGLE(VertexAttribL4i64NV)
#define glVertexAttribL4i64vNV		MANGLE(VertexAttribL4i64vNV)
#define glVertexAttribL4ui64NV		MANGLE(VertexAttribL4ui64NV)
#define glVertexAttribL4ui64vNV		MANGLE(VertexAttribL4ui64vNV)
#define glVertexAttribLFormat		MANGLE(VertexAttribLFormat)
#define glVertexAttribLFormatNV		MANGLE(VertexAttribLFormatNV)
#define glVertexAttribLPointerEXT		MANGLE(VertexAttribLPointerEXT)
#define glVertexAttribLPointer		MANGLE(VertexAttribLPointer)
#define glVertexAttribP1ui		MANGLE(VertexAttribP1ui)
#define glVertexAttribP1uiv		MANGLE(VertexAttribP1uiv)
#define glVertexAttribP2ui		MANGLE(VertexAttribP2ui)
#define glVertexAttribP2uiv		MANGLE(VertexAttribP2uiv)
#define glVertexAttribP3ui		MANGLE(VertexAttribP3ui)
#define glVertexAttribP3uiv		MANGLE(VertexAttribP3uiv)
#define glVertexAttribP4ui		MANGLE(VertexAttribP4ui)
#define glVertexAttribP4uiv		MANGLE(VertexAttribP4uiv)
#define glVertexAttribParameteriAMD		MANGLE(VertexAttribParameteriAMD)
#define glVertexAttribPointerARB		MANGLE(VertexAttribPointerARB)
#define glVertexAttribPointer		MANGLE(VertexAttribPointer)
#define glVertexAttribPointerNV		MANGLE(VertexAttribPointerNV)
#define glVertexAttribs1dvNV		MANGLE(VertexAttribs1dvNV)
#define glVertexAttribs1fvNV		MANGLE(VertexAttribs1fvNV)
#define glVertexAttribs1hvNV		MANGLE(VertexAttribs1hvNV)
#define glVertexAttribs1svNV		MANGLE(VertexAttribs1svNV)
#define glVertexAttribs2dvNV		MANGLE(VertexAttribs2dvNV)
#define glVertexAttribs2fvNV		MANGLE(VertexAttribs2fvNV)
#define glVertexAttribs2hvNV		MANGLE(VertexAttribs2hvNV)
#define glVertexAttribs2svNV		MANGLE(VertexAttribs2svNV)
#define glVertexAttribs3dvNV		MANGLE(VertexAttribs3dvNV)
#define glVertexAttribs3fvNV		MANGLE(VertexAttribs3fvNV)
#define glVertexAttribs3hvNV		MANGLE(VertexAttribs3hvNV)
#define glVertexAttribs3svNV		MANGLE(VertexAttribs3svNV)
#define glVertexAttribs4dvNV		MANGLE(VertexAttribs4dvNV)
#define glVertexAttribs4fvNV		MANGLE(VertexAttribs4fvNV)
#define glVertexAttribs4hvNV		MANGLE(VertexAttribs4hvNV)
#define glVertexAttribs4svNV		MANGLE(VertexAttribs4svNV)
#define glVertexAttribs4ubvNV		MANGLE(VertexAttribs4ubvNV)
#define glVertexBindingDivisor		MANGLE(VertexBindingDivisor)
#define glVertexBlendARB		MANGLE(VertexBlendARB)
#define glVertexBlendEnvfATI		MANGLE(VertexBlendEnvfATI)
#define glVertexBlendEnviATI		MANGLE(VertexBlendEnviATI)
#define glVertexFormatNV		MANGLE(VertexFormatNV)
#define glVertexP2ui		MANGLE(VertexP2ui)
#define glVertexP2uiv		MANGLE(VertexP2uiv)
#define glVertexP3ui		MANGLE(VertexP3ui)
#define glVertexP3uiv		MANGLE(VertexP3uiv)
#define glVertexP4ui		MANGLE(VertexP4ui)
#define glVertexP4uiv		MANGLE(VertexP4uiv)
#define glVertexPointerEXT		MANGLE(VertexPointerEXT)
#define glVertexPointerListIBM		MANGLE(VertexPointerListIBM)
#define glVertexPointer		MANGLE(VertexPointer)
#define glVertexPointervINTEL		MANGLE(VertexPointervINTEL)
#define glVertexStream1dATI		MANGLE(VertexStream1dATI)
#define glVertexStream1dvATI		MANGLE(VertexStream1dvATI)
#define glVertexStream1fATI		MANGLE(VertexStream1fATI)
#define glVertexStream1fvATI		MANGLE(VertexStream1fvATI)
#define glVertexStream1iATI		MANGLE(VertexStream1iATI)
#define glVertexStream1ivATI		MANGLE(VertexStream1ivATI)
#define glVertexStream1sATI		MANGLE(VertexStream1sATI)
#define glVertexStream1svATI		MANGLE(VertexStream1svATI)
#define glVertexStream2dATI		MANGLE(VertexStream2dATI)
#define glVertexStream2dvATI		MANGLE(VertexStream2dvATI)
#define glVertexStream2fATI		MANGLE(VertexStream2fATI)
#define glVertexStream2fvATI		MANGLE(VertexStream2fvATI)
#define glVertexStream2iATI		MANGLE(VertexStream2iATI)
#define glVertexStream2ivATI		MANGLE(VertexStream2ivATI)
#define glVertexStream2sATI		MANGLE(VertexStream2sATI)
#define glVertexStream2svATI		MANGLE(VertexStream2svATI)
#define glVertexStream3dATI		MANGLE(VertexStream3dATI)
#define glVertexStream3dvATI		MANGLE(VertexStream3dvATI)
#define glVertexStream3fATI		MANGLE(VertexStream3fATI)
#define glVertexStream3fvATI		MANGLE(VertexStream3fvATI)
#define glVertexStream3iATI		MANGLE(VertexStream3iATI)
#define glVertexStream3ivATI		MANGLE(VertexStream3ivATI)
#define glVertexStream3sATI		MANGLE(VertexStream3sATI)
#define glVertexStream3svATI		MANGLE(VertexStream3svATI)
#define glVertexStream4dATI		MANGLE(VertexStream4dATI)
#define glVertexStream4dvATI		MANGLE(VertexStream4dvATI)
#define glVertexStream4fATI		MANGLE(VertexStream4fATI)
#define glVertexStream4fvATI		MANGLE(VertexStream4fvATI)
#define glVertexStream4iATI		MANGLE(VertexStream4iATI)
#define glVertexStream4ivATI		MANGLE(VertexStream4ivATI)
#define glVertexStream4sATI		MANGLE(VertexStream4sATI)
#define glVertexStream4svATI		MANGLE(VertexStream4svATI)
#define glVertexWeightfEXT		MANGLE(VertexWeightfEXT)
#define glVertexWeightfvEXT		MANGLE(VertexWeightfvEXT)
#define glVertexWeighthNV		MANGLE(VertexWeighthNV)
#define glVertexWeighthvNV		MANGLE(VertexWeighthvNV)
#define glVertexWeightPointerEXT		MANGLE(VertexWeightPointerEXT)
#define glVideoCaptureNV		MANGLE(VideoCaptureNV)
#define glVideoCaptureStreamParameterdvNV		MANGLE(VideoCaptureStreamParameterdvNV)
#define glVideoCaptureStreamParameterfvNV		MANGLE(VideoCaptureStreamParameterfvNV)
#define glVideoCaptureStreamParameterivNV		MANGLE(VideoCaptureStreamParameterivNV)
#define glViewportArrayv		MANGLE(ViewportArrayv)
#define glViewportIndexedf		MANGLE(ViewportIndexedf)
#define glViewportIndexedfv		MANGLE(ViewportIndexedfv)
#define glViewport		MANGLE(Viewport)
#define glWaitSync		MANGLE(WaitSync)
#define glWeightbvARB		MANGLE(WeightbvARB)
#define glWeightdvARB		MANGLE(WeightdvARB)
#define glWeightfvARB		MANGLE(WeightfvARB)
#define glWeightivARB		MANGLE(WeightivARB)
#define glWeightPathsNV		MANGLE(WeightPathsNV)
#define glWeightPointerARB		MANGLE(WeightPointerARB)
#define glWeightsvARB		MANGLE(WeightsvARB)
#define glWeightubvARB		MANGLE(WeightubvARB)
#define glWeightuivARB		MANGLE(WeightuivARB)
#define glWeightusvARB		MANGLE(WeightusvARB)
#define glWindowPos2dARB		MANGLE(WindowPos2dARB)
#define glWindowPos2d		MANGLE(WindowPos2d)
#define glWindowPos2dMESA		MANGLE(WindowPos2dMESA)
#define glWindowPos2dvARB		MANGLE(WindowPos2dvARB)
#define glWindowPos2dv		MANGLE(WindowPos2dv)
#define glWindowPos2dvMESA		MANGLE(WindowPos2dvMESA)
#define glWindowPos2fARB		MANGLE(WindowPos2fARB)
#define glWindowPos2f		MANGLE(WindowPos2f)
#define glWindowPos2fMESA		MANGLE(WindowPos2fMESA)
#define glWindowPos2fvARB		MANGLE(WindowPos2fvARB)
#define glWindowPos2fv		MANGLE(WindowPos2fv)
#define glWindowPos2fvMESA		MANGLE(WindowPos2fvMESA)
#define glWindowPos2iARB		MANGLE(WindowPos2iARB)
#define glWindowPos2i		MANGLE(WindowPos2i)
#define glWindowPos2iMESA		MANGLE(WindowPos2iMESA)
#define glWindowPos2ivARB		MANGLE(WindowPos2ivARB)
#define glWindowPos2iv		MANGLE(WindowPos2iv)
#define glWindowPos2ivMESA		MANGLE(WindowPos2ivMESA)
#define glWindowPos2sARB		MANGLE(WindowPos2sARB)
#define glWindowPos2s		MANGLE(WindowPos2s)
#define glWindowPos2sMESA		MANGLE(WindowPos2sMESA)
#define glWindowPos2svARB		MANGLE(WindowPos2svARB)
#define glWindowPos2sv		MANGLE(WindowPos2sv)
#define glWindowPos2svMESA		MANGLE(WindowPos2svMESA)
#define glWindowPos3dARB		MANGLE(WindowPos3dARB)
#define glWindowPos3d		MANGLE(WindowPos3d)
#define glWindowPos3dMESA		MANGLE(WindowPos3dMESA)
#define glWindowPos3dvARB		MANGLE(WindowPos3dvARB)
#define glWindowPos3dv		MANGLE(WindowPos3dv)
#define glWindowPos3dvMESA		MANGLE(WindowPos3dvMESA)
#define glWindowPos3fARB		MANGLE(WindowPos3fARB)
#define glWindowPos3f		MANGLE(WindowPos3f)
#define glWindowPos3fMESA		MANGLE(WindowPos3fMESA)
#define glWindowPos3fvARB		MANGLE(WindowPos3fvARB)
#define glWindowPos3fv		MANGLE(WindowPos3fv)
#define glWindowPos3fvMESA		MANGLE(WindowPos3fvMESA)
#define glWindowPos3iARB		MANGLE(WindowPos3iARB)
#define glWindowPos3i		MANGLE(WindowPos3i)
#define glWindowPos3iMESA		MANGLE(WindowPos3iMESA)
#define glWindowPos3ivARB		MANGLE(WindowPos3ivARB)
#define glWindowPos3iv		MANGLE(WindowPos3iv)
#define glWindowPos3ivMESA		MANGLE(WindowPos3ivMESA)
#define glWindowPos3sARB		MANGLE(WindowPos3sARB)
#define glWindowPos3s		MANGLE(WindowPos3s)
#define glWindowPos3sMESA		MANGLE(WindowPos3sMESA)
#define glWindowPos3svARB		MANGLE(WindowPos3svARB)
#define glWindowPos3sv		MANGLE(WindowPos3sv)
#define glWindowPos3svMESA		MANGLE(WindowPos3svMESA)
#define glWindowPos4dMESA		MANGLE(WindowPos4dMESA)
#define glWindowPos4dvMESA		MANGLE(WindowPos4dvMESA)
#define glWindowPos4fMESA		MANGLE(WindowPos4fMESA)
#define glWindowPos4fvMESA		MANGLE(WindowPos4fvMESA)
#define glWindowPos4iMESA		MANGLE(WindowPos4iMESA)
#define glWindowPos4ivMESA		MANGLE(WindowPos4ivMESA)
#define glWindowPos4sMESA		MANGLE(WindowPos4sMESA)
#define glWindowPos4svMESA		MANGLE(WindowPos4svMESA)
#define glWriteMaskEXT		MANGLE(WriteMaskEXT)

#endif /* GL_MANGLE_H */

